A model-independent measurement of the CKM angle $\gamma$ in partially reconstructed $B^{\pm} \to D^{*} h^{\pm}$ decays with $D \to K_{S}^{0} h^{+}h^{-}$ $(h=\pi, K)$

A measurement of $C\!P$-violating observables in $B^{\pm} \to D^{*} K^{\pm}$ and $B^{\pm} \to D^{*} \pi^{\pm}$ decays is made where the photon or neutral pion from the $D^{*} \to D\gamma$ or $D^{*} \to D\pi^{0}$ decay is not reconstructed. The $D$ meson is reconstructed in the self-conjugate decay modes, $D \to K_{S}^{0} \pi^{+} \pi^{-}$ or $D \to K_{S}^{0} K^{+} K^{-}$. The distribution of signal yields in the $D$ decay phase space is analysed in a model-independent way. The measurement uses a data sample collected in proton-proton collisions at centre-of-mass energies of 7, 8, and 13 TeV, corresponding to a total integrated luminosity of approximately 9 fb$^{-1}$. The $B^{\pm} \to D^{*} K^{\pm}$ and $B^{\pm} \to D^{*} \pi^{\pm}$ $C\!P$-violating observables are interpreted in terms of hadronic parameters and the CKM angle $\gamma$, resulting in a measurement of $\gamma = (92^{+21}_{-17})^{\circ}$. The total uncertainty includes the statistical and systematic uncertainties, and the uncertainty due to external strong-phase inputs.

==> figs/Fig4.C <==
void gammacharm_lhcb_Dsth_BPGGSZ_g()
{
//=========Macro generated from canvas: gammacharm_lhcb_Dsth_BPGGSZ_gUID10/p-value curves
//=========  (Tue Aug 22 20:28:32 2023) by ROOT version 6.22/00
   TCanvas *gammacharm_lhcb_Dsth_BPGGSZ_gUID10 = new TCanvas("gammacharm_lhcb_Dsth_BPGGSZ_gUID10", "p-value curves",0,0,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   gammacharm_lhcb_Dsth_BPGGSZ_gUID10->SetHighLightColor(2);
   gammacharm_lhcb_Dsth_BPGGSZ_gUID10->Range(-0.6792633,-0.2179487,3.566132,1.064103);
   gammacharm_lhcb_Dsth_BPGGSZ_gUID10->SetFillColor(0);
   gammacharm_lhcb_Dsth_BPGGSZ_gUID10->SetBorderMode(0);
   gammacharm_lhcb_Dsth_BPGGSZ_gUID10->SetBorderSize(2);
   gammacharm_lhcb_Dsth_BPGGSZ_gUID10->SetLeftMargin(0.16);
   gammacharm_lhcb_Dsth_BPGGSZ_gUID10->SetTopMargin(0.05);
   gammacharm_lhcb_Dsth_BPGGSZ_gUID10->SetBottomMargin(0.17);
   gammacharm_lhcb_Dsth_BPGGSZ_gUID10->SetFrameBorderMode(0);
   gammacharm_lhcb_Dsth_BPGGSZ_gUID10->SetFrameBorderMode(0);
   
   Double_t UID13_fx1[105] = {
   0,
   0,
   0.01570796,
   0.04712389,
   0.07853982,
   0.1099557,
   0.1413717,
   0.1727876,
   0.2042035,
   0.2356195,
   0.2670354,
   0.2984513,
   0.3298672,
   0.3612832,
   0.3926991,
   0.424115,
   0.4555309,
   0.4869469,
   0.5183628,
   0.5497788,
   0.5811946,
   0.6126106,
   0.6440265,
   0.6754425,
   0.7068584,
   0.7382743,
   0.7696902,
   0.8011062,
   0.8325221,
   0.863938,
   0.8953539,
   0.9267699,
   0.9581858,
   0.9896017,
   1.021018,
   1.052434,
   1.08385,
   1.115265,
   1.146681,
   1.178097,
   1.209513,
   1.240929,
   1.272345,
   1.303761,
   1.335177,
   1.366593,
   1.398009,
   1.429425,
   1.460841,
   1.492257,
   1.523672,
   1.555088,
   1.586504,
   1.606668,
   1.61792,
   1.649336,
   1.680752,
   1.712168,
   1.743584,
   1.775,
   1.806416,
   1.837832,
   1.869248,
   1.900664,
   1.93208,
   1.963495,
   1.994911,
   2.026327,
   2.057743,
   2.089159,
   2.120575,
   2.151991,
   2.183407,
   2.214823,
   2.246239,
   2.277655,
   2.309071,
   2.340487,
   2.371902,
   2.403318,
   2.434734,
   2.46615,
   2.497566,
   2.528982,
   2.560398,
   2.591814,
   2.62323,
   2.654646,
   2.686062,
   2.717478,
   2.748894,
   2.78031,
   2.811726,
   2.843141,
   2.874557,
   2.905973,
   2.937389,
   2.968805,
   3.000221,
   3.031637,
   3.063053,
   3.094469,
   3.125885,
   3.141593,
   3.141593};
   Double_t UID13_fy1[105] = {
   0,
   0.001045724,
   0.001045724,
   0.0008211119,
   0.0006535621,
   0.000529277,
   0.0004376534,
   0.0003707187,
   0.0003226231,
   0.0002891333,
   0.0002673439,
   0.0002553656,
   0.0002521505,
   0.0002573869,
   0.0002714677,
   0.0002955307,
   0.0003315817,
   0.0003826984,
   0.0004533947,
   0.0005500379,
   0.0006815569,
   0.000860341,
   0.001103464,
   0.001434312,
   0.001884654,
   0.002497511,
   0.003330281,
   0.004459055,
   0.005983494,
   0.008032476,
   0.01077035,
   0.01440348,
   0.01918665,
   0.02542864,
   0.03349624,
   0.04381546,
   0.05686909,
   0.07318922,
   0.09334414,
   0.1179185,
   0.1474867,
   0.182581,
   0.2236547,
   0.271043,
   0.3249253,
   0.3852918,
   0.451919,
   0.5243565,
   0.60193,
   0.6837574,
   0.768783,
   0.8558252,
   0.9436411,
   1,
   0.9691463,
   0.8835281,
   0.8007648,
   0.7217813,
   0.6473475,
   0.578034,
   0.5142107,
   0.4560543,
   0.4035698,
   0.3566168,
   0.3149399,
   0.2781998,
   0.2460024,
   0.2179239,
   0.1935324,
   0.1724038,
   0.1541338,
   0.1383453,
   0.124693,
   0.1128647,
   0.1025814,
   0.09359545,
   0.08568873,
   0.07866994,
   0.07237238,
   0.06665202,
   0.06138587,
   0.056471,
   0.05182396,
   0.04738056,
   0.04309566,
   0.03894274,
   0.03491296,
   0.03101335,
   0.02726408,
   0.02369473,
   0.02033985,
   0.01723416,
   0.01440792,
   0.0118832,
   0.009671194,
   0.007771317,
   0.006171621,
   0.004850586,
   0.003779757,
   0.002926666,
   0.002257664,
   0.001740286,
   0.001344911,
   0.001344911,
   0};
   TGraph *graph = new TGraph(105,UID13_fx1,UID13_fy1);
   graph->SetName("UID13");
   graph->SetTitle("Graph");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#9999cc");
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#9999cc");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   
   TH1F *Graph_haxesUID141 = new TH1F("Graph_haxesUID141","",100,0,3.141593);
   Graph_haxesUID141->SetMinimum(0);
   Graph_haxesUID141->SetMaximum(1);
   Graph_haxesUID141->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_haxesUID141->SetLineColor(ci);
   Graph_haxesUID141->GetXaxis()->SetTitle("#it{#gamma} [#circ]");
   Graph_haxesUID141->GetXaxis()->SetNdivisions(0);
   Graph_haxesUID141->GetXaxis()->SetLabelFont(133);
   Graph_haxesUID141->GetXaxis()->SetLabelSize(35);
   Graph_haxesUID141->GetXaxis()->SetTitleSize(45);
   Graph_haxesUID141->GetXaxis()->SetTitleOffset(0.9);
   Graph_haxesUID141->GetXaxis()->SetTitleFont(133);
   Graph_haxesUID141->GetYaxis()->SetTitle("1#minusCL");
   Graph_haxesUID141->GetYaxis()->SetNdivisions(407);
   Graph_haxesUID141->GetYaxis()->SetLabelFont(133);
   Graph_haxesUID141->GetYaxis()->SetLabelOffset(0.01);
   Graph_haxesUID141->GetYaxis()->SetLabelSize(35);
   Graph_haxesUID141->GetYaxis()->SetTitleSize(45);
   Graph_haxesUID141->GetYaxis()->SetTitleOffset(0.85);
   Graph_haxesUID141->GetYaxis()->SetTitleFont(133);
   Graph_haxesUID141->GetZaxis()->SetLabelFont(42);
   Graph_haxesUID141->GetZaxis()->SetTitleOffset(1);
   Graph_haxesUID141->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_haxesUID141);
   
   graph->Draw(" f a");
   
   TH1F *haxesUID18__1 = new TH1F("haxesUID18__1","",100,0,3.141593);
   haxesUID18__1->SetMinimum(0);
   haxesUID18__1->SetMaximum(1);
   haxesUID18__1->SetStats(0);

   ci = TColor::GetColor("#000099");
   haxesUID18__1->SetLineColor(ci);
   haxesUID18__1->GetXaxis()->SetTitle("#it{#gamma} [#circ]");
   haxesUID18__1->GetXaxis()->SetNdivisions(0);
   haxesUID18__1->GetXaxis()->SetLabelFont(133);
   haxesUID18__1->GetXaxis()->SetLabelSize(35);
   haxesUID18__1->GetXaxis()->SetTitleSize(45);
   haxesUID18__1->GetXaxis()->SetTitleOffset(0.9);
   haxesUID18__1->GetXaxis()->SetTitleFont(133);
   haxesUID18__1->GetYaxis()->SetTitle("1#minusCL");
   haxesUID18__1->GetYaxis()->SetNdivisions(407);
   haxesUID18__1->GetYaxis()->SetLabelFont(133);
   haxesUID18__1->GetYaxis()->SetLabelOffset(0.01);
   haxesUID18__1->GetYaxis()->SetLabelSize(35);
   haxesUID18__1->GetYaxis()->SetTitleSize(45);
   haxesUID18__1->GetYaxis()->SetTitleOffset(0.85);
   haxesUID18__1->GetYaxis()->SetTitleFont(133);
   haxesUID18__1->GetZaxis()->SetLabelFont(42);
   haxesUID18__1->GetZaxis()->SetTitleOffset(1);
   haxesUID18__1->GetZaxis()->SetTitleFont(42);
   haxesUID18__1->Draw("axissame");
   
   Double_t UID17_fx2[105] = {
   0,
   0,
   0.01570796,
   0.04712389,
   0.07853982,
   0.1099557,
   0.1413717,
   0.1727876,
   0.2042035,
   0.2356195,
   0.2670354,
   0.2984513,
   0.3298672,
   0.3612832,
   0.3926991,
   0.424115,
   0.4555309,
   0.4869469,
   0.5183628,
   0.5497788,
   0.5811946,
   0.6126106,
   0.6440265,
   0.6754425,
   0.7068584,
   0.7382743,
   0.7696902,
   0.8011062,
   0.8325221,
   0.863938,
   0.8953539,
   0.9267699,
   0.9581858,
   0.9896017,
   1.021018,
   1.052434,
   1.08385,
   1.115265,
   1.146681,
   1.178097,
   1.209513,
   1.240929,
   1.272345,
   1.303761,
   1.335177,
   1.366593,
   1.398009,
   1.429425,
   1.460841,
   1.492257,
   1.523672,
   1.555088,
   1.586504,
   1.606668,
   1.61792,
   1.649336,
   1.680752,
   1.712168,
   1.743584,
   1.775,
   1.806416,
   1.837832,
   1.869248,
   1.900664,
   1.93208,
   1.963495,
   1.994911,
   2.026327,
   2.057743,
   2.089159,
   2.120575,
   2.151991,
   2.183407,
   2.214823,
   2.246239,
   2.277655,
   2.309071,
   2.340487,
   2.371902,
   2.403318,
   2.434734,
   2.46615,
   2.497566,
   2.528982,
   2.560398,
   2.591814,
   2.62323,
   2.654646,
   2.686062,
   2.717478,
   2.748894,
   2.78031,
   2.811726,
   2.843141,
   2.874557,
   2.905973,
   2.937389,
   2.968805,
   3.000221,
   3.031637,
   3.063053,
   3.094469,
   3.125885,
   3.141593,
   3.141593};
   Double_t UID17_fy2[105] = {
   0,
   0.001045724,
   0.001045724,
   0.0008211119,
   0.0006535621,
   0.000529277,
   0.0004376534,
   0.0003707187,
   0.0003226231,
   0.0002891333,
   0.0002673439,
   0.0002553656,
   0.0002521505,
   0.0002573869,
   0.0002714677,
   0.0002955307,
   0.0003315817,
   0.0003826984,
   0.0004533947,
   0.0005500379,
   0.0006815569,
   0.000860341,
   0.001103464,
   0.001434312,
   0.001884654,
   0.002497511,
   0.003330281,
   0.004459055,
   0.005983494,
   0.008032476,
   0.01077035,
   0.01440348,
   0.01918665,
   0.02542864,
   0.03349624,
   0.04381546,
   0.05686909,
   0.07318922,
   0.09334414,
   0.1179185,
   0.1474867,
   0.182581,
   0.2236547,
   0.271043,
   0.3249253,
   0.3852918,
   0.451919,
   0.5243565,
   0.60193,
   0.6837574,
   0.768783,
   0.8558252,
   0.9436411,
   1,
   0.9691463,
   0.8835281,
   0.8007648,
   0.7217813,
   0.6473475,
   0.578034,
   0.5142107,
   0.4560543,
   0.4035698,
   0.3566168,
   0.3149399,
   0.2781998,
   0.2460024,
   0.2179239,
   0.1935324,
   0.1724038,
   0.1541338,
   0.1383453,
   0.124693,
   0.1128647,
   0.1025814,
   0.09359545,
   0.08568873,
   0.07866994,
   0.07237238,
   0.06665202,
   0.06138587,
   0.056471,
   0.05182396,
   0.04738056,
   0.04309566,
   0.03894274,
   0.03491296,
   0.03101335,
   0.02726408,
   0.02369473,
   0.02033985,
   0.01723416,
   0.01440792,
   0.0118832,
   0.009671194,
   0.007771317,
   0.006171621,
   0.004850586,
   0.003779757,
   0.002926666,
   0.002257664,
   0.001740286,
   0.001344911,
   0.001344911,
   0};
   graph = new TGraph(105,UID17_fx2,UID17_fy2);
   graph->SetName("UID17");
   graph->SetTitle("Graph");

   ci = TColor::GetColor("#9999cc");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   
   TH1F *Graph_haxesUID182 = new TH1F("Graph_haxesUID182","",100,0,3.141593);
   Graph_haxesUID182->SetMinimum(0);
   Graph_haxesUID182->SetMaximum(1);
   Graph_haxesUID182->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_haxesUID182->SetLineColor(ci);
   Graph_haxesUID182->GetXaxis()->SetTitle("#it{#gamma} [#circ]");
   Graph_haxesUID182->GetXaxis()->SetNdivisions(0);
   Graph_haxesUID182->GetXaxis()->SetLabelFont(133);
   Graph_haxesUID182->GetXaxis()->SetLabelSize(35);
   Graph_haxesUID182->GetXaxis()->SetTitleSize(45);
   Graph_haxesUID182->GetXaxis()->SetTitleOffset(0.9);
   Graph_haxesUID182->GetXaxis()->SetTitleFont(133);
   Graph_haxesUID182->GetYaxis()->SetTitle("1#minusCL");
   Graph_haxesUID182->GetYaxis()->SetNdivisions(407);
   Graph_haxesUID182->GetYaxis()->SetLabelFont(133);
   Graph_haxesUID182->GetYaxis()->SetLabelOffset(0.01);
   Graph_haxesUID182->GetYaxis()->SetLabelSize(35);
   Graph_haxesUID182->GetYaxis()->SetTitleSize(45);
   Graph_haxesUID182->GetYaxis()->SetTitleOffset(0.85);
   Graph_haxesUID182->GetYaxis()->SetTitleFont(133);
   Graph_haxesUID182->GetZaxis()->SetLabelFont(42);
   Graph_haxesUID182->GetZaxis()->SetTitleOffset(1);
   Graph_haxesUID182->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_haxesUID182);
   
   graph->Draw(" l");
   TGaxis *gaxis = new TGaxis(0,1,3.141593,1,0,180,407,"-U");
   gaxis->SetLabelOffset(0.005);
   gaxis->SetLabelSize(0.04);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(1);
   gaxis->SetTitleSize(0.04);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(62);
   gaxis->SetName("axist");
   gaxis->Draw();
   gaxis = new TGaxis(0,0,3.141593,0,0,180,407,"");
   gaxis->SetLabelOffset(0.005);
   gaxis->SetLabelSize(35);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(0.85);
   gaxis->SetTitleSize(45);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(133);
   gaxis->SetName("axisb");
   gaxis->SetTitle("#it{#gamma} [#circ]");
   gaxis->SetLabelFont(133);
   gaxis->Draw();
   gaxis = new TGaxis(3.141593,0,3.141593,1,0,1,407,"+");
   gaxis->SetLabelOffset(0.005);
   gaxis->SetLabelSize(0);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(1);
   gaxis->SetTitleSize(0.04);
   gaxis->SetTitleColor(0);
   gaxis->SetTitleFont(62);
   gaxis->SetName("axisr");
   gaxis->SetLabelColor(0);
   gaxis->Draw();
   
   TH1F *Graph_haxesUID182 = new TH1F("Graph_haxesUID182","",100,0,3.141593);
   Graph_haxesUID182->SetMinimum(0);
   Graph_haxesUID182->SetMaximum(1);
   Graph_haxesUID182->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_haxesUID182->SetLineColor(ci);
   Graph_haxesUID182->GetXaxis()->SetTitle("#it{#gamma} [#circ]");
   Graph_haxesUID182->GetXaxis()->SetNdivisions(0);
   Graph_haxesUID182->GetXaxis()->SetLabelFont(133);
   Graph_haxesUID182->GetXaxis()->SetLabelSize(35);
   Graph_haxesUID182->GetXaxis()->SetTitleSize(45);
   Graph_haxesUID182->GetXaxis()->SetTitleOffset(0.9);
   Graph_haxesUID182->GetXaxis()->SetTitleFont(133);
   Graph_haxesUID182->GetYaxis()->SetTitle("1#minusCL");
   Graph_haxesUID182->GetYaxis()->SetNdivisions(407);
   Graph_haxesUID182->GetYaxis()->SetLabelFont(133);
   Graph_haxesUID182->GetYaxis()->SetLabelOffset(0.01);
   Graph_haxesUID182->GetYaxis()->SetLabelSize(35);
   Graph_haxesUID182->GetYaxis()->SetTitleSize(45);
   Graph_haxesUID182->GetYaxis()->SetTitleOffset(0.85);
   Graph_haxesUID182->GetYaxis()->SetTitleFont(133);
   Graph_haxesUID182->GetZaxis()->SetLabelFont(42);
   Graph_haxesUID182->GetZaxis()->SetTitleOffset(1);
   Graph_haxesUID182->GetZaxis()->SetTitleFont(42);
   Graph_haxesUID182->Draw("axissame");
   TLine *line = new TLine(1.606668,0,1.606668,1);
   line->Draw();
   
   TPaveText *pt = new TPaveText(0.3141593,0.3373,1.884956,0.3873,"BR");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetTextAlign(12);
   pt->SetTextFont(133);
   pt->SetTextSize(35);
   TText *pt_LaTex = pt->AddText("68.3%");
   pt->Draw();
   line = new TLine(0,0.3173,3.141593,0.3173);
   line->SetLineStyle(3);
   line->Draw();
   
   pt = new TPaveText(0.3141593,0.0655,1.884956,0.1155,"BR");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetTextAlign(12);
   pt->SetTextFont(133);
   pt->SetTextSize(35);
   pt_LaTex = pt->AddText("95.5%");
   pt->Draw();
   line = new TLine(0,0.0455,3.141593,0.0455);
   line->SetLineStyle(3);
   line->Draw();
   
   pt = new TPaveText(0.65,0.775,0.875,0.855,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetTextAlign(32);
   pt->SetTextFont(133);
   pt->SetTextSize(45);
   pt_LaTex = pt->AddText("#lower[0.5]{#splitline{LHCb}{9 fb^{-1}}}");
   pt->Draw();
   gammacharm_lhcb_Dsth_BPGGSZ_gUID10->Modified();
   gammacharm_lhcb_Dsth_BPGGSZ_gUID10->cd();
   gammacharm_lhcb_Dsth_BPGGSZ_gUID10->SetSelected(gammacharm_lhcb_Dsth_BPGGSZ_gUID10);
}


==> figs/Fig5a.C <==
void gammacharm_lhcb_GGSZ_PAPER_g_r_dstk()
{
//=========Macro generated from canvas: gammacharm_lhcb_GGSZ_PAPER_g_r_dstkUID2/
//=========  (Tue Aug 22 20:28:36 2023) by ROOT version 6.22/00
   TCanvas *gammacharm_lhcb_GGSZ_PAPER_g_r_dstkUID2 = new TCanvas("gammacharm_lhcb_GGSZ_PAPER_g_r_dstkUID2", "",0,0,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   gammacharm_lhcb_GGSZ_PAPER_g_r_dstkUID2->SetHighLightColor(2);
   gammacharm_lhcb_GGSZ_PAPER_g_r_dstkUID2->Range(-0.001351297,-0.04473684,3.444594,0.2184211);
   gammacharm_lhcb_GGSZ_PAPER_g_r_dstkUID2->SetFillColor(0);
   gammacharm_lhcb_GGSZ_PAPER_g_r_dstkUID2->SetBorderMode(0);
   gammacharm_lhcb_GGSZ_PAPER_g_r_dstkUID2->SetBorderSize(2);
   gammacharm_lhcb_GGSZ_PAPER_g_r_dstkUID2->SetLeftMargin(0.16);
   gammacharm_lhcb_GGSZ_PAPER_g_r_dstkUID2->SetTopMargin(0.07);
   gammacharm_lhcb_GGSZ_PAPER_g_r_dstkUID2->SetBottomMargin(0.17);
   gammacharm_lhcb_GGSZ_PAPER_g_r_dstkUID2->SetFrameBorderMode(0);
   gammacharm_lhcb_GGSZ_PAPER_g_r_dstkUID2->SetFrameBorderMode(0);
   
   TH2F *haxesUID3__1 = new TH2F("haxesUID3__1","haxes",100,0.55,3.1,100,0,0.2);
   haxesUID3__1->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   haxesUID3__1->SetLineColor(ci);
   haxesUID3__1->GetXaxis()->SetTitle("#it{#gamma} [#circ]");
   haxesUID3__1->GetXaxis()->SetNdivisions(0);
   haxesUID3__1->GetXaxis()->SetLabelFont(133);
   haxesUID3__1->GetXaxis()->SetLabelSize(35);
   haxesUID3__1->GetXaxis()->SetTitleSize(45);
   haxesUID3__1->GetXaxis()->SetTitleOffset(0.85);
   haxesUID3__1->GetXaxis()->SetTitleFont(133);
   haxesUID3__1->GetYaxis()->SetTitle("#it{r_{B}^{D*K}}");
   haxesUID3__1->GetYaxis()->SetNdivisions(0);
   haxesUID3__1->GetYaxis()->SetLabelFont(133);
   haxesUID3__1->GetYaxis()->SetLabelOffset(0.01);
   haxesUID3__1->GetYaxis()->SetLabelSize(35);
   haxesUID3__1->GetYaxis()->SetTitleSize(45);
   haxesUID3__1->GetYaxis()->SetTitleFont(133);
   haxesUID3__1->GetZaxis()->SetLabelFont(42);
   haxesUID3__1->GetZaxis()->SetTitleOffset(1);
   haxesUID3__1->GetZaxis()->SetTitleFont(42);
   haxesUID3__1->Draw("");
   
   Double_t Graph0_fx1[133] = {
   2.1055,
   2.1565,
   2.161981,
   2.2075,
   2.2585,
   2.3095,
   2.3605,
   2.4115,
   2.4625,
   2.507755,
   2.5135,
   2.5645,
   2.605189,
   2.6155,
   2.6665,
   2.709819,
   2.7175,
   2.752187,
   2.7685,
   2.780518,
   2.800129,
   2.814806,
   2.8195,
   2.824077,
   2.828883,
   2.82979,
   2.826604,
   2.8195,
   2.81898,
   2.805368,
   2.786107,
   2.7685,
   2.759762,
   2.724159,
   2.7175,
   2.676768,
   2.6665,
   2.6155,
   2.61423,
   2.5645,
   2.529461,
   2.5135,
   2.4625,
   2.411749,
   2.4115,
   2.3605,
   2.3095,
   2.2585,
   2.22821,
   2.2075,
   2.1565,
   2.1055,
   2.0545,
   2.0035,
   1.9525,
   1.9015,
   1.8505,
   1.7995,
   1.7485,
   1.6975,
   1.6465,
   1.5955,
   1.5445,
   1.4935,
   1.4425,
   1.3915,
   1.347838,
   1.3405,
   1.2895,
   1.2385,
   1.189805,
   1.1875,
   1.1365,
   1.096319,
   1.0855,
   1.0345,
   1.03383,
   0.9910678,
   0.9835,
   0.9612686,
   0.9404096,
   0.9325,
   0.9267411,
   0.9188186,
   0.9152672,
   0.9154211,
   0.9187683,
   0.92491,
   0.9325,
   0.9336129,
   0.9453192,
   0.959248,
   0.9752369,
   0.9835,
   0.9940125,
   1.015537,
   1.0345,
   1.039459,
   1.067353,
   1.0855,
   1.098637,
   1.13425,
   1.1365,
   1.176755,
   1.1875,
   1.227392,
   1.2385,
   1.2895,
   1.291029,
   1.3405,
   1.386794,
   1.3915,
   1.4425,
   1.4935,
   1.5445,
   1.5955,
   1.6465,
   1.664694,
   1.6975,
   1.7485,
   1.766973,
   1.7995,
   1.840963,
   1.8505,
   1.9015,
   1.904491,
   1.9525,
   1.963109,
   2.0035,
   2.021423,
   2.0545,
   2.083911,
   2.1055};
   Double_t Graph0_fy1[133] = {
   0.1086713,
   0.1061768,
   0.106,
   0.1044069,
   0.1035619,
   0.1034686,
   0.103889,
   0.1046069,
   0.1054135,
   0.106,
   0.1060734,
   0.1063102,
   0.106,
   0.1059034,
   0.1044091,
   0.102,
   0.1014692,
   0.098,
   0.09594404,
   0.094,
   0.09,
   0.086,
   0.08412212,
   0.082,
   0.078,
   0.074,
   0.07,
   0.06624207,
   0.066,
   0.062,
   0.058,
   0.05522893,
   0.054,
   0.05,
   0.04938476,
   0.046,
   0.04528372,
   0.04207299,
   0.042,
   0.03955633,
   0.038,
   0.03738751,
   0.03560066,
   0.034,
   0.03399316,
   0.03270849,
   0.03156029,
   0.03053931,
   0.03,
   0.02967589,
   0.02897047,
   0.02836293,
   0.02784947,
   0.02742684,
   0.0270925,
   0.02684441,
   0.02668121,
   0.02660226,
   0.02660769,
   0.02669864,
   0.02687741,
   0.0271476,
   0.0275143,
   0.02798459,
   0.02856774,
   0.02927579,
   0.03,
   0.03013488,
   0.03122949,
   0.03252876,
   0.034,
   0.03407924,
   0.03609977,
   0.038,
   0.03860255,
   0.0419491,
   0.042,
   0.046,
   0.04691175,
   0.05,
   0.054,
   0.05618815,
   0.058,
   0.062,
   0.066,
   0.07,
   0.074,
   0.078,
   0.08150375,
   0.082,
   0.086,
   0.09,
   0.094,
   0.09581553,
   0.098,
   0.102,
   0.1052161,
   0.106,
   0.11,
   0.112404,
   0.114,
   0.118,
   0.1182337,
   0.122,
   0.1229359,
   0.126,
   0.1267948,
   0.1299228,
   0.13,
   0.13232,
   0.134,
   0.1341591,
   0.1353456,
   0.1359789,
   0.1360499,
   0.1355646,
   0.1345458,
   0.134,
   0.132969,
   0.1309005,
   0.13,
   0.1283578,
   0.126,
   0.1254409,
   0.1222002,
   0.122,
   0.1187262,
   0.118,
   0.1151907,
   0.114,
   0.1117655,
   0.11,
   0.1086713};
   TGraph *graph = new TGraph(133,Graph0_fx1,Graph0_fy1);
   graph->SetName("Graph0");
   graph->SetTitle("Graph");

   ci = TColor::GetColor("#d3e9ff");
   graph->SetFillColor(ci);
   
   TH1F *Graph_Graph01 = new TH1F("Graph_Graph01","Graph",133,0.7238149,3.021243);
   Graph_Graph01->SetMinimum(0.01565749);
   Graph_Graph01->SetMaximum(0.1469947);
   Graph_Graph01->SetDirectory(0);
   Graph_Graph01->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph01->SetLineColor(ci);
   Graph_Graph01->GetXaxis()->SetLabelFont(42);
   Graph_Graph01->GetXaxis()->SetTitleOffset(1);
   Graph_Graph01->GetXaxis()->SetTitleFont(42);
   Graph_Graph01->GetYaxis()->SetLabelFont(42);
   Graph_Graph01->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph01->GetYaxis()->SetTitleFont(42);
   Graph_Graph01->GetZaxis()->SetLabelFont(42);
   Graph_Graph01->GetZaxis()->SetTitleOffset(1);
   Graph_Graph01->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph01);
   
   graph->Draw("f");
   
   Double_t Graph1_fx2[133] = {
   2.1055,
   2.1565,
   2.161981,
   2.2075,
   2.2585,
   2.3095,
   2.3605,
   2.4115,
   2.4625,
   2.507755,
   2.5135,
   2.5645,
   2.605189,
   2.6155,
   2.6665,
   2.709819,
   2.7175,
   2.752187,
   2.7685,
   2.780518,
   2.800129,
   2.814806,
   2.8195,
   2.824077,
   2.828883,
   2.82979,
   2.826604,
   2.8195,
   2.81898,
   2.805368,
   2.786107,
   2.7685,
   2.759762,
   2.724159,
   2.7175,
   2.676768,
   2.6665,
   2.6155,
   2.61423,
   2.5645,
   2.529461,
   2.5135,
   2.4625,
   2.411749,
   2.4115,
   2.3605,
   2.3095,
   2.2585,
   2.22821,
   2.2075,
   2.1565,
   2.1055,
   2.0545,
   2.0035,
   1.9525,
   1.9015,
   1.8505,
   1.7995,
   1.7485,
   1.6975,
   1.6465,
   1.5955,
   1.5445,
   1.4935,
   1.4425,
   1.3915,
   1.347838,
   1.3405,
   1.2895,
   1.2385,
   1.189805,
   1.1875,
   1.1365,
   1.096319,
   1.0855,
   1.0345,
   1.03383,
   0.9910678,
   0.9835,
   0.9612686,
   0.9404096,
   0.9325,
   0.9267411,
   0.9188186,
   0.9152672,
   0.9154211,
   0.9187683,
   0.92491,
   0.9325,
   0.9336129,
   0.9453192,
   0.959248,
   0.9752369,
   0.9835,
   0.9940125,
   1.015537,
   1.0345,
   1.039459,
   1.067353,
   1.0855,
   1.098637,
   1.13425,
   1.1365,
   1.176755,
   1.1875,
   1.227392,
   1.2385,
   1.2895,
   1.291029,
   1.3405,
   1.386794,
   1.3915,
   1.4425,
   1.4935,
   1.5445,
   1.5955,
   1.6465,
   1.664694,
   1.6975,
   1.7485,
   1.766973,
   1.7995,
   1.840963,
   1.8505,
   1.9015,
   1.904491,
   1.9525,
   1.963109,
   2.0035,
   2.021423,
   2.0545,
   2.083911,
   2.1055};
   Double_t Graph1_fy2[133] = {
   0.1086713,
   0.1061768,
   0.106,
   0.1044069,
   0.1035619,
   0.1034686,
   0.103889,
   0.1046069,
   0.1054135,
   0.106,
   0.1060734,
   0.1063102,
   0.106,
   0.1059034,
   0.1044091,
   0.102,
   0.1014692,
   0.098,
   0.09594404,
   0.094,
   0.09,
   0.086,
   0.08412212,
   0.082,
   0.078,
   0.074,
   0.07,
   0.06624207,
   0.066,
   0.062,
   0.058,
   0.05522893,
   0.054,
   0.05,
   0.04938476,
   0.046,
   0.04528372,
   0.04207299,
   0.042,
   0.03955633,
   0.038,
   0.03738751,
   0.03560066,
   0.034,
   0.03399316,
   0.03270849,
   0.03156029,
   0.03053931,
   0.03,
   0.02967589,
   0.02897047,
   0.02836293,
   0.02784947,
   0.02742684,
   0.0270925,
   0.02684441,
   0.02668121,
   0.02660226,
   0.02660769,
   0.02669864,
   0.02687741,
   0.0271476,
   0.0275143,
   0.02798459,
   0.02856774,
   0.02927579,
   0.03,
   0.03013488,
   0.03122949,
   0.03252876,
   0.034,
   0.03407924,
   0.03609977,
   0.038,
   0.03860255,
   0.0419491,
   0.042,
   0.046,
   0.04691175,
   0.05,
   0.054,
   0.05618815,
   0.058,
   0.062,
   0.066,
   0.07,
   0.074,
   0.078,
   0.08150375,
   0.082,
   0.086,
   0.09,
   0.094,
   0.09581553,
   0.098,
   0.102,
   0.1052161,
   0.106,
   0.11,
   0.112404,
   0.114,
   0.118,
   0.1182337,
   0.122,
   0.1229359,
   0.126,
   0.1267948,
   0.1299228,
   0.13,
   0.13232,
   0.134,
   0.1341591,
   0.1353456,
   0.1359789,
   0.1360499,
   0.1355646,
   0.1345458,
   0.134,
   0.132969,
   0.1309005,
   0.13,
   0.1283578,
   0.126,
   0.1254409,
   0.1222002,
   0.122,
   0.1187262,
   0.118,
   0.1151907,
   0.114,
   0.1117655,
   0.11,
   0.1086713};
   graph = new TGraph(133,Graph1_fx2,Graph1_fy2);
   graph->SetName("Graph1");
   graph->SetTitle("Graph");

   ci = TColor::GetColor("#fdcd2e");
   graph->SetFillColor(ci);
   graph->SetFillStyle(0);
   graph->SetLineColor(9);
   graph->SetLineWidth(2);
   
   TH1F *Graph_Graph12 = new TH1F("Graph_Graph12","Graph",133,0.7238149,3.021243);
   Graph_Graph12->SetMinimum(0.01565749);
   Graph_Graph12->SetMaximum(0.1469947);
   Graph_Graph12->SetDirectory(0);
   Graph_Graph12->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph12->SetLineColor(ci);
   Graph_Graph12->GetXaxis()->SetLabelFont(42);
   Graph_Graph12->GetXaxis()->SetTitleOffset(1);
   Graph_Graph12->GetXaxis()->SetTitleFont(42);
   Graph_Graph12->GetYaxis()->SetLabelFont(42);
   Graph_Graph12->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph12->GetYaxis()->SetTitleFont(42);
   Graph_Graph12->GetZaxis()->SetLabelFont(42);
   Graph_Graph12->GetZaxis()->SetTitleOffset(1);
   Graph_Graph12->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph12);
   
   graph->Draw("l");
   
   Double_t Graph2_fx3[73] = {
   1.7995,
   1.8505,
   1.853786,
   1.9015,
   1.90571,
   1.9525,
   1.9537,
   1.998994,
   2.0035,
   2.042577,
   2.0545,
   2.084139,
   2.1055,
   2.121581,
   2.15111,
   2.1565,
   2.169288,
   2.172076,
   2.157443,
   2.1565,
   2.122876,
   2.1055,
   2.062098,
   2.0545,
   2.0035,
   1.954962,
   1.9525,
   1.9015,
   1.8505,
   1.7995,
   1.7485,
   1.6975,
   1.6465,
   1.5955,
   1.5445,
   1.4935,
   1.465709,
   1.4425,
   1.3915,
   1.35803,
   1.3405,
   1.293417,
   1.2895,
   1.251625,
   1.2385,
   1.223441,
   1.205371,
   1.194798,
   1.1909,
   1.193025,
   1.200643,
   1.213329,
   1.230735,
   1.2385,
   1.254911,
   1.285386,
   1.2895,
   1.327205,
   1.3405,
   1.38539,
   1.3915,
   1.4425,
   1.4935,
   1.524297,
   1.5445,
   1.568536,
   1.5955,
   1.6465,
   1.6975,
   1.719607,
   1.7485,
   1.794578,
   1.7995};
   Double_t Graph2_fy3[73] = {
   0.1057005,
   0.1022382,
   0.102,
   0.09832951,
   0.098,
   0.09409756,
   0.094,
   0.09,
   0.08955949,
   0.086,
   0.08475948,
   0.082,
   0.0795834,
   0.078,
   0.074,
   0.07272029,
   0.07,
   0.066,
   0.062,
   0.06188508,
   0.058,
   0.05676495,
   0.054,
   0.05365275,
   0.05159861,
   0.05,
   0.04993605,
   0.04883959,
   0.04801186,
   0.04744405,
   0.04712803,
   0.0470586,
   0.04723454,
   0.04766019,
   0.04834613,
   0.04931062,
   0.05,
   0.05066214,
   0.0525028,
   0.054,
   0.05493354,
   0.058,
   0.05831669,
   0.062,
   0.06369477,
   0.066,
   0.07,
   0.074,
   0.078,
   0.082,
   0.086,
   0.09,
   0.094,
   0.0954019,
   0.098,
   0.102,
   0.102459,
   0.106,
   0.1070845,
   0.11,
   0.1103482,
   0.1124543,
   0.1137319,
   0.114,
   0.1141539,
   0.114,
   0.1138101,
   0.1127136,
   0.1109883,
   0.11,
   0.1086109,
   0.106,
   0.1057005};
   graph = new TGraph(73,Graph2_fx3,Graph2_fy3);
   graph->SetName("Graph2");
   graph->SetTitle("Graph");

   ci = TColor::GetColor("#bee7fd");
   graph->SetFillColor(ci);
   
   TH1F *Graph_Graph23 = new TH1F("Graph_Graph23","Graph",100,1.092783,2.270193);
   Graph_Graph23->SetMinimum(0.04034907);
   Graph_Graph23->SetMaximum(0.1208635);
   Graph_Graph23->SetDirectory(0);
   Graph_Graph23->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph23->SetLineColor(ci);
   Graph_Graph23->GetXaxis()->SetLabelFont(42);
   Graph_Graph23->GetXaxis()->SetTitleOffset(1);
   Graph_Graph23->GetXaxis()->SetTitleFont(42);
   Graph_Graph23->GetYaxis()->SetLabelFont(42);
   Graph_Graph23->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph23->GetYaxis()->SetTitleFont(42);
   Graph_Graph23->GetZaxis()->SetLabelFont(42);
   Graph_Graph23->GetZaxis()->SetTitleOffset(1);
   Graph_Graph23->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph23);
   
   graph->Draw("f");
   
   Double_t Graph3_fx4[73] = {
   1.7995,
   1.8505,
   1.853786,
   1.9015,
   1.90571,
   1.9525,
   1.9537,
   1.998994,
   2.0035,
   2.042577,
   2.0545,
   2.084139,
   2.1055,
   2.121581,
   2.15111,
   2.1565,
   2.169288,
   2.172076,
   2.157443,
   2.1565,
   2.122876,
   2.1055,
   2.062098,
   2.0545,
   2.0035,
   1.954962,
   1.9525,
   1.9015,
   1.8505,
   1.7995,
   1.7485,
   1.6975,
   1.6465,
   1.5955,
   1.5445,
   1.4935,
   1.465709,
   1.4425,
   1.3915,
   1.35803,
   1.3405,
   1.293417,
   1.2895,
   1.251625,
   1.2385,
   1.223441,
   1.205371,
   1.194798,
   1.1909,
   1.193025,
   1.200643,
   1.213329,
   1.230735,
   1.2385,
   1.254911,
   1.285386,
   1.2895,
   1.327205,
   1.3405,
   1.38539,
   1.3915,
   1.4425,
   1.4935,
   1.524297,
   1.5445,
   1.568536,
   1.5955,
   1.6465,
   1.6975,
   1.719607,
   1.7485,
   1.794578,
   1.7995};
   Double_t Graph3_fy4[73] = {
   0.1057005,
   0.1022382,
   0.102,
   0.09832951,
   0.098,
   0.09409756,
   0.094,
   0.09,
   0.08955949,
   0.086,
   0.08475948,
   0.082,
   0.0795834,
   0.078,
   0.074,
   0.07272029,
   0.07,
   0.066,
   0.062,
   0.06188508,
   0.058,
   0.05676495,
   0.054,
   0.05365275,
   0.05159861,
   0.05,
   0.04993605,
   0.04883959,
   0.04801186,
   0.04744405,
   0.04712803,
   0.0470586,
   0.04723454,
   0.04766019,
   0.04834613,
   0.04931062,
   0.05,
   0.05066214,
   0.0525028,
   0.054,
   0.05493354,
   0.058,
   0.05831669,
   0.062,
   0.06369477,
   0.066,
   0.07,
   0.074,
   0.078,
   0.082,
   0.086,
   0.09,
   0.094,
   0.0954019,
   0.098,
   0.102,
   0.102459,
   0.106,
   0.1070845,
   0.11,
   0.1103482,
   0.1124543,
   0.1137319,
   0.114,
   0.1141539,
   0.114,
   0.1138101,
   0.1127136,
   0.1109883,
   0.11,
   0.1086109,
   0.106,
   0.1057005};
   graph = new TGraph(73,Graph3_fx4,Graph3_fy4);
   graph->SetName("Graph3");
   graph->SetTitle("Graph");

   ci = TColor::GetColor("#18aae7");
   graph->SetFillColor(ci);
   graph->SetFillStyle(3005);
   
   TH1F *Graph_Graph34 = new TH1F("Graph_Graph34","Graph",100,1.092783,2.270193);
   Graph_Graph34->SetMinimum(0.04034907);
   Graph_Graph34->SetMaximum(0.1208635);
   Graph_Graph34->SetDirectory(0);
   Graph_Graph34->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph34->SetLineColor(ci);
   Graph_Graph34->GetXaxis()->SetLabelFont(42);
   Graph_Graph34->GetXaxis()->SetTitleOffset(1);
   Graph_Graph34->GetXaxis()->SetTitleFont(42);
   Graph_Graph34->GetYaxis()->SetLabelFont(42);
   Graph_Graph34->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph34->GetYaxis()->SetTitleFont(42);
   Graph_Graph34->GetZaxis()->SetLabelFont(42);
   Graph_Graph34->GetZaxis()->SetTitleOffset(1);
   Graph_Graph34->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph34);
   
   graph->Draw("f");
   
   Double_t Graph4_fx5[73] = {
   1.7995,
   1.8505,
   1.853786,
   1.9015,
   1.90571,
   1.9525,
   1.9537,
   1.998994,
   2.0035,
   2.042577,
   2.0545,
   2.084139,
   2.1055,
   2.121581,
   2.15111,
   2.1565,
   2.169288,
   2.172076,
   2.157443,
   2.1565,
   2.122876,
   2.1055,
   2.062098,
   2.0545,
   2.0035,
   1.954962,
   1.9525,
   1.9015,
   1.8505,
   1.7995,
   1.7485,
   1.6975,
   1.6465,
   1.5955,
   1.5445,
   1.4935,
   1.465709,
   1.4425,
   1.3915,
   1.35803,
   1.3405,
   1.293417,
   1.2895,
   1.251625,
   1.2385,
   1.223441,
   1.205371,
   1.194798,
   1.1909,
   1.193025,
   1.200643,
   1.213329,
   1.230735,
   1.2385,
   1.254911,
   1.285386,
   1.2895,
   1.327205,
   1.3405,
   1.38539,
   1.3915,
   1.4425,
   1.4935,
   1.524297,
   1.5445,
   1.568536,
   1.5955,
   1.6465,
   1.6975,
   1.719607,
   1.7485,
   1.794578,
   1.7995};
   Double_t Graph4_fy5[73] = {
   0.1057005,
   0.1022382,
   0.102,
   0.09832951,
   0.098,
   0.09409756,
   0.094,
   0.09,
   0.08955949,
   0.086,
   0.08475948,
   0.082,
   0.0795834,
   0.078,
   0.074,
   0.07272029,
   0.07,
   0.066,
   0.062,
   0.06188508,
   0.058,
   0.05676495,
   0.054,
   0.05365275,
   0.05159861,
   0.05,
   0.04993605,
   0.04883959,
   0.04801186,
   0.04744405,
   0.04712803,
   0.0470586,
   0.04723454,
   0.04766019,
   0.04834613,
   0.04931062,
   0.05,
   0.05066214,
   0.0525028,
   0.054,
   0.05493354,
   0.058,
   0.05831669,
   0.062,
   0.06369477,
   0.066,
   0.07,
   0.074,
   0.078,
   0.082,
   0.086,
   0.09,
   0.094,
   0.0954019,
   0.098,
   0.102,
   0.102459,
   0.106,
   0.1070845,
   0.11,
   0.1103482,
   0.1124543,
   0.1137319,
   0.114,
   0.1141539,
   0.114,
   0.1138101,
   0.1127136,
   0.1109883,
   0.11,
   0.1086109,
   0.106,
   0.1057005};
   graph = new TGraph(73,Graph4_fx5,Graph4_fy5);
   graph->SetName("Graph4");
   graph->SetTitle("Graph");

   ci = TColor::GetColor("#f9f90e");
   graph->SetFillColor(ci);
   graph->SetFillStyle(0);

   ci = TColor::GetColor("#18aae7");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   
   TH1F *Graph_Graph45 = new TH1F("Graph_Graph45","Graph",100,1.092783,2.270193);
   Graph_Graph45->SetMinimum(0.04034907);
   Graph_Graph45->SetMaximum(0.1208635);
   Graph_Graph45->SetDirectory(0);
   Graph_Graph45->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph45->SetLineColor(ci);
   Graph_Graph45->GetXaxis()->SetLabelFont(42);
   Graph_Graph45->GetXaxis()->SetTitleOffset(1);
   Graph_Graph45->GetXaxis()->SetTitleFont(42);
   Graph_Graph45->GetYaxis()->SetLabelFont(42);
   Graph_Graph45->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph45->GetYaxis()->SetTitleFont(42);
   Graph_Graph45->GetZaxis()->SetLabelFont(42);
   Graph_Graph45->GetZaxis()->SetTitleOffset(1);
   Graph_Graph45->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph45);
   
   graph->Draw("l");
   
   Double_t Graph5_fx6[133] = {
   2.1055,
   2.1565,
   2.161981,
   2.2075,
   2.2585,
   2.3095,
   2.3605,
   2.4115,
   2.4625,
   2.507755,
   2.5135,
   2.5645,
   2.605189,
   2.6155,
   2.6665,
   2.709819,
   2.7175,
   2.752187,
   2.7685,
   2.780518,
   2.800129,
   2.814806,
   2.8195,
   2.824077,
   2.828883,
   2.82979,
   2.826604,
   2.8195,
   2.81898,
   2.805368,
   2.786107,
   2.7685,
   2.759762,
   2.724159,
   2.7175,
   2.676768,
   2.6665,
   2.6155,
   2.61423,
   2.5645,
   2.529461,
   2.5135,
   2.4625,
   2.411749,
   2.4115,
   2.3605,
   2.3095,
   2.2585,
   2.22821,
   2.2075,
   2.1565,
   2.1055,
   2.0545,
   2.0035,
   1.9525,
   1.9015,
   1.8505,
   1.7995,
   1.7485,
   1.6975,
   1.6465,
   1.5955,
   1.5445,
   1.4935,
   1.4425,
   1.3915,
   1.347838,
   1.3405,
   1.2895,
   1.2385,
   1.189805,
   1.1875,
   1.1365,
   1.096319,
   1.0855,
   1.0345,
   1.03383,
   0.9910678,
   0.9835,
   0.9612686,
   0.9404096,
   0.9325,
   0.9267411,
   0.9188186,
   0.9152672,
   0.9154211,
   0.9187683,
   0.92491,
   0.9325,
   0.9336129,
   0.9453192,
   0.959248,
   0.9752369,
   0.9835,
   0.9940125,
   1.015537,
   1.0345,
   1.039459,
   1.067353,
   1.0855,
   1.098637,
   1.13425,
   1.1365,
   1.176755,
   1.1875,
   1.227392,
   1.2385,
   1.2895,
   1.291029,
   1.3405,
   1.386794,
   1.3915,
   1.4425,
   1.4935,
   1.5445,
   1.5955,
   1.6465,
   1.664694,
   1.6975,
   1.7485,
   1.766973,
   1.7995,
   1.840963,
   1.8505,
   1.9015,
   1.904491,
   1.9525,
   1.963109,
   2.0035,
   2.021423,
   2.0545,
   2.083911,
   2.1055};
   Double_t Graph5_fy6[133] = {
   0.1086713,
   0.1061768,
   0.106,
   0.1044069,
   0.1035619,
   0.1034686,
   0.103889,
   0.1046069,
   0.1054135,
   0.106,
   0.1060734,
   0.1063102,
   0.106,
   0.1059034,
   0.1044091,
   0.102,
   0.1014692,
   0.098,
   0.09594404,
   0.094,
   0.09,
   0.086,
   0.08412212,
   0.082,
   0.078,
   0.074,
   0.07,
   0.06624207,
   0.066,
   0.062,
   0.058,
   0.05522893,
   0.054,
   0.05,
   0.04938476,
   0.046,
   0.04528372,
   0.04207299,
   0.042,
   0.03955633,
   0.038,
   0.03738751,
   0.03560066,
   0.034,
   0.03399316,
   0.03270849,
   0.03156029,
   0.03053931,
   0.03,
   0.02967589,
   0.02897047,
   0.02836293,
   0.02784947,
   0.02742684,
   0.0270925,
   0.02684441,
   0.02668121,
   0.02660226,
   0.02660769,
   0.02669864,
   0.02687741,
   0.0271476,
   0.0275143,
   0.02798459,
   0.02856774,
   0.02927579,
   0.03,
   0.03013488,
   0.03122949,
   0.03252876,
   0.034,
   0.03407924,
   0.03609977,
   0.038,
   0.03860255,
   0.0419491,
   0.042,
   0.046,
   0.04691175,
   0.05,
   0.054,
   0.05618815,
   0.058,
   0.062,
   0.066,
   0.07,
   0.074,
   0.078,
   0.08150375,
   0.082,
   0.086,
   0.09,
   0.094,
   0.09581553,
   0.098,
   0.102,
   0.1052161,
   0.106,
   0.11,
   0.112404,
   0.114,
   0.118,
   0.1182337,
   0.122,
   0.1229359,
   0.126,
   0.1267948,
   0.1299228,
   0.13,
   0.13232,
   0.134,
   0.1341591,
   0.1353456,
   0.1359789,
   0.1360499,
   0.1355646,
   0.1345458,
   0.134,
   0.132969,
   0.1309005,
   0.13,
   0.1283578,
   0.126,
   0.1254409,
   0.1222002,
   0.122,
   0.1187262,
   0.118,
   0.1151907,
   0.114,
   0.1117655,
   0.11,
   0.1086713};
   graph = new TGraph(133,Graph5_fx6,Graph5_fy6);
   graph->SetName("Graph5");
   graph->SetTitle("Graph");

   ci = TColor::GetColor("#fdcd2e");
   graph->SetFillColor(ci);
   graph->SetFillStyle(0);
   graph->SetLineColor(9);
   graph->SetLineStyle(2);
   graph->SetLineWidth(2);
   
   TH1F *Graph_Graph56 = new TH1F("Graph_Graph56","Graph",133,0.7238149,3.021243);
   Graph_Graph56->SetMinimum(0.01565749);
   Graph_Graph56->SetMaximum(0.1469947);
   Graph_Graph56->SetDirectory(0);
   Graph_Graph56->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph56->SetLineColor(ci);
   Graph_Graph56->GetXaxis()->SetLabelFont(42);
   Graph_Graph56->GetXaxis()->SetTitleOffset(1);
   Graph_Graph56->GetXaxis()->SetTitleFont(42);
   Graph_Graph56->GetYaxis()->SetLabelFont(42);
   Graph_Graph56->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph56->GetYaxis()->SetTitleFont(42);
   Graph_Graph56->GetZaxis()->SetLabelFont(42);
   Graph_Graph56->GetZaxis()->SetTitleOffset(1);
   Graph_Graph56->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph56);
   
   graph->Draw("l");
   
   Double_t Graph6_fx7[73] = {
   1.7995,
   1.8505,
   1.853786,
   1.9015,
   1.90571,
   1.9525,
   1.9537,
   1.998994,
   2.0035,
   2.042577,
   2.0545,
   2.084139,
   2.1055,
   2.121581,
   2.15111,
   2.1565,
   2.169288,
   2.172076,
   2.157443,
   2.1565,
   2.122876,
   2.1055,
   2.062098,
   2.0545,
   2.0035,
   1.954962,
   1.9525,
   1.9015,
   1.8505,
   1.7995,
   1.7485,
   1.6975,
   1.6465,
   1.5955,
   1.5445,
   1.4935,
   1.465709,
   1.4425,
   1.3915,
   1.35803,
   1.3405,
   1.293417,
   1.2895,
   1.251625,
   1.2385,
   1.223441,
   1.205371,
   1.194798,
   1.1909,
   1.193025,
   1.200643,
   1.213329,
   1.230735,
   1.2385,
   1.254911,
   1.285386,
   1.2895,
   1.327205,
   1.3405,
   1.38539,
   1.3915,
   1.4425,
   1.4935,
   1.524297,
   1.5445,
   1.568536,
   1.5955,
   1.6465,
   1.6975,
   1.719607,
   1.7485,
   1.794578,
   1.7995};
   Double_t Graph6_fy7[73] = {
   0.1057005,
   0.1022382,
   0.102,
   0.09832951,
   0.098,
   0.09409756,
   0.094,
   0.09,
   0.08955949,
   0.086,
   0.08475948,
   0.082,
   0.0795834,
   0.078,
   0.074,
   0.07272029,
   0.07,
   0.066,
   0.062,
   0.06188508,
   0.058,
   0.05676495,
   0.054,
   0.05365275,
   0.05159861,
   0.05,
   0.04993605,
   0.04883959,
   0.04801186,
   0.04744405,
   0.04712803,
   0.0470586,
   0.04723454,
   0.04766019,
   0.04834613,
   0.04931062,
   0.05,
   0.05066214,
   0.0525028,
   0.054,
   0.05493354,
   0.058,
   0.05831669,
   0.062,
   0.06369477,
   0.066,
   0.07,
   0.074,
   0.078,
   0.082,
   0.086,
   0.09,
   0.094,
   0.0954019,
   0.098,
   0.102,
   0.102459,
   0.106,
   0.1070845,
   0.11,
   0.1103482,
   0.1124543,
   0.1137319,
   0.114,
   0.1141539,
   0.114,
   0.1138101,
   0.1127136,
   0.1109883,
   0.11,
   0.1086109,
   0.106,
   0.1057005};
   graph = new TGraph(73,Graph6_fx7,Graph6_fy7);
   graph->SetName("Graph6");
   graph->SetTitle("Graph");

   ci = TColor::GetColor("#f9f90e");
   graph->SetFillColor(ci);
   graph->SetFillStyle(0);

   ci = TColor::GetColor("#18aae7");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(2);
   
   TH1F *Graph_Graph67 = new TH1F("Graph_Graph67","Graph",100,1.092783,2.270193);
   Graph_Graph67->SetMinimum(0.04034907);
   Graph_Graph67->SetMaximum(0.1208635);
   Graph_Graph67->SetDirectory(0);
   Graph_Graph67->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph67->SetLineColor(ci);
   Graph_Graph67->GetXaxis()->SetLabelFont(42);
   Graph_Graph67->GetXaxis()->SetTitleOffset(1);
   Graph_Graph67->GetXaxis()->SetTitleFont(42);
   Graph_Graph67->GetYaxis()->SetLabelFont(42);
   Graph_Graph67->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph67->GetYaxis()->SetTitleFont(42);
   Graph_Graph67->GetZaxis()->SetLabelFont(42);
   Graph_Graph67->GetZaxis()->SetTitleOffset(1);
   Graph_Graph67->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph67);
   
   graph->Draw("l");
   TGaxis *gaxis = new TGaxis(0.55,0.2,3.1,0.2,31.51268,177.6169,407,"-U");
   gaxis->SetLabelOffset(0.005);
   gaxis->SetLabelSize(0.04);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(1);
   gaxis->SetTitleSize(0.04);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(62);
   gaxis->SetName("axist");
   gaxis->Draw();
   gaxis = new TGaxis(0.55,0,3.1,0,31.51268,177.6169,407,"");
   gaxis->SetLabelOffset(0.005);
   gaxis->SetLabelSize(35);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(0.8);
   gaxis->SetTitleSize(45);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(133);
   gaxis->SetName("axisb");
   gaxis->SetTitle("#it{#gamma} [#circ]");
   gaxis->SetLabelFont(133);
   gaxis->Draw();
   gaxis = new TGaxis(0.55,0,0.55,0.2,0,0.2,407,"");
   gaxis->SetLabelOffset(0.01);
   gaxis->SetLabelSize(35);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(0.8);
   gaxis->SetTitleSize(45);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(133);
   gaxis->SetName("axisl");
   gaxis->SetTitle("#it{r_{B}^{D*K}}");
   gaxis->SetLabelFont(133);
   gaxis->Draw();
   gaxis = new TGaxis(3.1,0,3.1,0.2,0,0.2,407,"+U");
   gaxis->SetLabelOffset(0.005);
   gaxis->SetLabelSize(0.04);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(1);
   gaxis->SetTitleSize(0.04);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(62);
   gaxis->SetName("axisr");
   gaxis->Draw();
   TMarker *marker = new TMarker(1.606504,0.08016996,20);
   marker->SetMarkerColor(9);
   marker->SetMarkerStyle(20);
   marker->SetMarkerSize(1.1);
   marker->Draw();
   
   TLegend *leg = new TLegend(-99,-99,-98.62,-98.85,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(133);
   leg->SetTextSize(29);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("NULL","","");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.65,0.86,0.875,0.94,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetTextAlign(32);
   pt->SetTextFont(133);
   pt->SetTextSize(45);
   TText *pt_LaTex = pt->AddText("#lower[0.5]{#splitline{LHCb}{9 fb^{-1}}}");
   pt->Draw();
   gammacharm_lhcb_GGSZ_PAPER_g_r_dstkUID2->Modified();
   gammacharm_lhcb_GGSZ_PAPER_g_r_dstkUID2->cd();
   gammacharm_lhcb_GGSZ_PAPER_g_r_dstkUID2->SetSelected(gammacharm_lhcb_GGSZ_PAPER_g_r_dstkUID2);
}


==> figs/Fig5b.C <==
void gammacharm_lhcb_GGSZ_PAPER_g_d_dstk()
{
//=========Macro generated from canvas: gammacharm_lhcb_GGSZ_PAPER_g_d_dstkUID2/
//=========  (Tue Aug 22 20:28:44 2023) by ROOT version 6.22/00
   TCanvas *gammacharm_lhcb_GGSZ_PAPER_g_d_dstkUID2 = new TCanvas("gammacharm_lhcb_GGSZ_PAPER_g_d_dstkUID2", "",0,0,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   gammacharm_lhcb_GGSZ_PAPER_g_d_dstkUID2->SetHighLightColor(2);
   gammacharm_lhcb_GGSZ_PAPER_g_d_dstkUID2->Range(-0.009999988,2.406579,3.49,6.485526);
   gammacharm_lhcb_GGSZ_PAPER_g_d_dstkUID2->SetFillColor(0);
   gammacharm_lhcb_GGSZ_PAPER_g_d_dstkUID2->SetBorderMode(0);
   gammacharm_lhcb_GGSZ_PAPER_g_d_dstkUID2->SetBorderSize(2);
   gammacharm_lhcb_GGSZ_PAPER_g_d_dstkUID2->SetLeftMargin(0.16);
   gammacharm_lhcb_GGSZ_PAPER_g_d_dstkUID2->SetTopMargin(0.07);
   gammacharm_lhcb_GGSZ_PAPER_g_d_dstkUID2->SetBottomMargin(0.17);
   gammacharm_lhcb_GGSZ_PAPER_g_d_dstkUID2->SetFrameBorderMode(0);
   gammacharm_lhcb_GGSZ_PAPER_g_d_dstkUID2->SetFrameBorderMode(0);
   
   TH2F *haxesUID3__1 = new TH2F("haxesUID3__1","haxes",100,0.55,3.14,100,3.1,6.2);
   haxesUID3__1->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   haxesUID3__1->SetLineColor(ci);
   haxesUID3__1->GetXaxis()->SetTitle("#it{#gamma} [#circ]");
   haxesUID3__1->GetXaxis()->SetNdivisions(0);
   haxesUID3__1->GetXaxis()->SetLabelFont(133);
   haxesUID3__1->GetXaxis()->SetLabelSize(35);
   haxesUID3__1->GetXaxis()->SetTitleSize(45);
   haxesUID3__1->GetXaxis()->SetTitleOffset(0.85);
   haxesUID3__1->GetXaxis()->SetTitleFont(133);
   haxesUID3__1->GetYaxis()->SetTitle("#it{#delta_{B}^{D*K}} [#circ]");
   haxesUID3__1->GetYaxis()->SetNdivisions(0);
   haxesUID3__1->GetYaxis()->SetLabelFont(133);
   haxesUID3__1->GetYaxis()->SetLabelOffset(0.01);
   haxesUID3__1->GetYaxis()->SetLabelSize(35);
   haxesUID3__1->GetYaxis()->SetTitleSize(45);
   haxesUID3__1->GetYaxis()->SetTitleFont(133);
   haxesUID3__1->GetZaxis()->SetLabelFont(42);
   haxesUID3__1->GetZaxis()->SetTitleOffset(1);
   haxesUID3__1->GetZaxis()->SetTitleFont(42);
   haxesUID3__1->Draw("");
   
   Double_t Graph0_fx1[139] = {
   1.52125,
   1.571058,
   1.620865,
   1.670673,
   1.720481,
   1.770289,
   1.820096,
   1.846219,
   1.869904,
   1.919712,
   1.969519,
   1.975231,
   2.019327,
   2.061615,
   2.069135,
   2.118942,
   2.129702,
   2.16875,
   2.187158,
   2.218558,
   2.237768,
   2.268365,
   2.283626,
   2.318173,
   2.326086,
   2.36606,
   2.367981,
   2.404114,
   2.417789,
   2.440854,
   2.467596,
   2.476673,
   2.511724,
   2.517404,
   2.546052,
   2.567212,
   2.580045,
   2.613624,
   2.617019,
   2.646187,
   2.666827,
   2.678199,
   2.70893,
   2.716635,
   2.737582,
   2.764442,
   2.766442,
   2.787152,
   2.806419,
   2.81625,
   2.82064,
   2.828231,
   2.828798,
   2.820905,
   2.81625,
   2.800867,
   2.766442,
   2.766365,
   2.716635,
   2.701341,
   2.666827,
   2.617019,
   2.567212,
   2.517404,
   2.467596,
   2.417789,
   2.367981,
   2.318173,
   2.268365,
   2.241314,
   2.218558,
   2.16875,
   2.118942,
   2.094384,
   2.069135,
   2.019327,
   1.969519,
   1.965194,
   1.919712,
   1.869904,
   1.842642,
   1.820096,
   1.770289,
   1.722858,
   1.720481,
   1.670673,
   1.620865,
   1.606737,
   1.571058,
   1.52125,
   1.495545,
   1.471442,
   1.421635,
   1.391655,
   1.371827,
   1.322019,
   1.297384,
   1.272212,
   1.222404,
   1.214037,
   1.172596,
   1.142841,
   1.122788,
   1.082995,
   1.072981,
   1.034263,
   1.023173,
   0.9955603,
   0.9733654,
   0.9653938,
   0.9433388,
   0.9278,
   0.9235577,
   0.9185786,
   0.9149488,
   0.9164318,
   0.9228631,
   0.9235577,
   0.9344543,
   0.9511958,
   0.9733654,
   0.973535,
   1.002718,
   1.023173,
   1.039817,
   1.072981,
   1.087264,
   1.122788,
   1.149229,
   1.172596,
   1.222404,
   1.233913,
   1.272212,
   1.322019,
   1.365702,
   1.371827,
   1.421635,
   1.471442,
   1.52125};
   Double_t Graph0_fy1[139] = {
   6.025411,
   6.029454,
   6.030294,
   6.027885,
   6.022129,
   6.012889,
   6.000009,
   5.991346,
   5.982864,
   5.961097,
   5.93511,
   5.931731,
   5.90303,
   5.872115,
   5.866026,
   5.822515,
   5.8125,
   5.772545,
   5.752884,
   5.716252,
   5.693269,
   5.65366,
   5.633654,
   5.585185,
   5.574038,
   5.514423,
   5.511401,
   5.454808,
   5.432539,
   5.395192,
   5.350627,
   5.335577,
   5.275961,
   5.266074,
   5.216346,
   5.179263,
   5.156731,
   5.097115,
   5.090953,
   5.0375,
   4.99931,
   4.977884,
   4.918269,
   4.90262,
   4.858654,
   4.799038,
   4.794032,
   4.739423,
   4.679808,
   4.639509,
   4.620192,
   4.560577,
   4.500961,
   4.441346,
   4.425256,
   4.381731,
   4.322219,
   4.322115,
   4.273385,
   4.2625,
   4.242838,
   4.223653,
   4.212486,
   4.208086,
   4.209353,
   4.215304,
   4.225067,
   4.237885,
   4.25312,
   4.2625,
   4.270864,
   4.290692,
   4.311437,
   4.322115,
   4.33351,
   4.356512,
   4.379668,
   4.381731,
   4.403846,
   4.428003,
   4.441346,
   4.452493,
   4.477306,
   4.500961,
   4.50215,
   4.527574,
   4.553141,
   4.560577,
   4.579304,
   4.605988,
   4.620192,
   4.633476,
   4.661932,
   4.679808,
   4.691656,
   4.722989,
   4.739423,
   4.756439,
   4.792514,
   4.799038,
   4.832447,
   4.858654,
   4.877345,
   4.918269,
   4.929531,
   4.977884,
   4.993714,
   5.0375,
   5.080202,
   5.097115,
   5.156731,
   5.216346,
   5.242828,
   5.275961,
   5.335577,
   5.395192,
   5.454808,
   5.458511,
   5.514423,
   5.574038,
   5.633227,
   5.633654,
   5.693269,
   5.727379,
   5.752884,
   5.795836,
   5.8125,
   5.848528,
   5.872115,
   5.890678,
   5.924877,
   5.931731,
   5.952573,
   5.975164,
   5.991346,
   5.993472,
   6.007572,
   6.018151,
   6.025411};
   TGraph *graph = new TGraph(139,Graph0_fx1,Graph0_fy1);
   graph->SetName("Graph0");
   graph->SetTitle("Graph");

   ci = TColor::GetColor("#d3e9ff");
   graph->SetFillColor(ci);
   
   TH1F *Graph_Graph01 = new TH1F("Graph_Graph01","Graph",139,0.7235639,3.020183);
   Graph_Graph01->SetMinimum(4.025865);
   Graph_Graph01->SetMaximum(6.212515);
   Graph_Graph01->SetDirectory(0);
   Graph_Graph01->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph01->SetLineColor(ci);
   Graph_Graph01->GetXaxis()->SetLabelFont(42);
   Graph_Graph01->GetXaxis()->SetTitleOffset(1);
   Graph_Graph01->GetXaxis()->SetTitleFont(42);
   Graph_Graph01->GetYaxis()->SetLabelFont(42);
   Graph_Graph01->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph01->GetYaxis()->SetTitleFont(42);
   Graph_Graph01->GetZaxis()->SetLabelFont(42);
   Graph_Graph01->GetZaxis()->SetTitleOffset(1);
   Graph_Graph01->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph01);
   
   graph->Draw("f");
   
   Double_t Graph1_fx2[139] = {
   1.52125,
   1.571058,
   1.620865,
   1.670673,
   1.720481,
   1.770289,
   1.820096,
   1.846219,
   1.869904,
   1.919712,
   1.969519,
   1.975231,
   2.019327,
   2.061615,
   2.069135,
   2.118942,
   2.129702,
   2.16875,
   2.187158,
   2.218558,
   2.237768,
   2.268365,
   2.283626,
   2.318173,
   2.326086,
   2.36606,
   2.367981,
   2.404114,
   2.417789,
   2.440854,
   2.467596,
   2.476673,
   2.511724,
   2.517404,
   2.546052,
   2.567212,
   2.580045,
   2.613624,
   2.617019,
   2.646187,
   2.666827,
   2.678199,
   2.70893,
   2.716635,
   2.737582,
   2.764442,
   2.766442,
   2.787152,
   2.806419,
   2.81625,
   2.82064,
   2.828231,
   2.828798,
   2.820905,
   2.81625,
   2.800867,
   2.766442,
   2.766365,
   2.716635,
   2.701341,
   2.666827,
   2.617019,
   2.567212,
   2.517404,
   2.467596,
   2.417789,
   2.367981,
   2.318173,
   2.268365,
   2.241314,
   2.218558,
   2.16875,
   2.118942,
   2.094384,
   2.069135,
   2.019327,
   1.969519,
   1.965194,
   1.919712,
   1.869904,
   1.842642,
   1.820096,
   1.770289,
   1.722858,
   1.720481,
   1.670673,
   1.620865,
   1.606737,
   1.571058,
   1.52125,
   1.495545,
   1.471442,
   1.421635,
   1.391655,
   1.371827,
   1.322019,
   1.297384,
   1.272212,
   1.222404,
   1.214037,
   1.172596,
   1.142841,
   1.122788,
   1.082995,
   1.072981,
   1.034263,
   1.023173,
   0.9955603,
   0.9733654,
   0.9653938,
   0.9433388,
   0.9278,
   0.9235577,
   0.9185786,
   0.9149488,
   0.9164318,
   0.9228631,
   0.9235577,
   0.9344543,
   0.9511958,
   0.9733654,
   0.973535,
   1.002718,
   1.023173,
   1.039817,
   1.072981,
   1.087264,
   1.122788,
   1.149229,
   1.172596,
   1.222404,
   1.233913,
   1.272212,
   1.322019,
   1.365702,
   1.371827,
   1.421635,
   1.471442,
   1.52125};
   Double_t Graph1_fy2[139] = {
   6.025411,
   6.029454,
   6.030294,
   6.027885,
   6.022129,
   6.012889,
   6.000009,
   5.991346,
   5.982864,
   5.961097,
   5.93511,
   5.931731,
   5.90303,
   5.872115,
   5.866026,
   5.822515,
   5.8125,
   5.772545,
   5.752884,
   5.716252,
   5.693269,
   5.65366,
   5.633654,
   5.585185,
   5.574038,
   5.514423,
   5.511401,
   5.454808,
   5.432539,
   5.395192,
   5.350627,
   5.335577,
   5.275961,
   5.266074,
   5.216346,
   5.179263,
   5.156731,
   5.097115,
   5.090953,
   5.0375,
   4.99931,
   4.977884,
   4.918269,
   4.90262,
   4.858654,
   4.799038,
   4.794032,
   4.739423,
   4.679808,
   4.639509,
   4.620192,
   4.560577,
   4.500961,
   4.441346,
   4.425256,
   4.381731,
   4.322219,
   4.322115,
   4.273385,
   4.2625,
   4.242838,
   4.223653,
   4.212486,
   4.208086,
   4.209353,
   4.215304,
   4.225067,
   4.237885,
   4.25312,
   4.2625,
   4.270864,
   4.290692,
   4.311437,
   4.322115,
   4.33351,
   4.356512,
   4.379668,
   4.381731,
   4.403846,
   4.428003,
   4.441346,
   4.452493,
   4.477306,
   4.500961,
   4.50215,
   4.527574,
   4.553141,
   4.560577,
   4.579304,
   4.605988,
   4.620192,
   4.633476,
   4.661932,
   4.679808,
   4.691656,
   4.722989,
   4.739423,
   4.756439,
   4.792514,
   4.799038,
   4.832447,
   4.858654,
   4.877345,
   4.918269,
   4.929531,
   4.977884,
   4.993714,
   5.0375,
   5.080202,
   5.097115,
   5.156731,
   5.216346,
   5.242828,
   5.275961,
   5.335577,
   5.395192,
   5.454808,
   5.458511,
   5.514423,
   5.574038,
   5.633227,
   5.633654,
   5.693269,
   5.727379,
   5.752884,
   5.795836,
   5.8125,
   5.848528,
   5.872115,
   5.890678,
   5.924877,
   5.931731,
   5.952573,
   5.975164,
   5.991346,
   5.993472,
   6.007572,
   6.018151,
   6.025411};
   graph = new TGraph(139,Graph1_fx2,Graph1_fy2);
   graph->SetName("Graph1");
   graph->SetTitle("Graph");

   ci = TColor::GetColor("#fdcd2e");
   graph->SetFillColor(ci);
   graph->SetFillStyle(0);
   graph->SetLineColor(9);
   graph->SetLineWidth(2);
   
   TH1F *Graph_Graph12 = new TH1F("Graph_Graph12","Graph",139,0.7235639,3.020183);
   Graph_Graph12->SetMinimum(4.025865);
   Graph_Graph12->SetMaximum(6.212515);
   Graph_Graph12->SetDirectory(0);
   Graph_Graph12->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph12->SetLineColor(ci);
   Graph_Graph12->GetXaxis()->SetLabelFont(42);
   Graph_Graph12->GetXaxis()->SetTitleOffset(1);
   Graph_Graph12->GetXaxis()->SetTitleFont(42);
   Graph_Graph12->GetYaxis()->SetLabelFont(42);
   Graph_Graph12->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph12->GetYaxis()->SetTitleFont(42);
   Graph_Graph12->GetZaxis()->SetLabelFont(42);
   Graph_Graph12->GetZaxis()->SetTitleOffset(1);
   Graph_Graph12->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph12);
   
   graph->Draw("l");
   
   Double_t Graph2_fx3[71] = {
   1.720481,
   1.763451,
   1.770289,
   1.820096,
   1.863569,
   1.869904,
   1.919712,
   1.928095,
   1.969519,
   1.977427,
   2.017813,
   2.019327,
   2.051296,
   2.069135,
   2.080491,
   2.105559,
   2.118942,
   2.127226,
   2.145004,
   2.159363,
   2.16875,
   2.169138,
   2.171723,
   2.16875,
   2.163288,
   2.130794,
   2.118942,
   2.069135,
   2.019327,
   1.969519,
   1.919712,
   1.869904,
   1.820096,
   1.770289,
   1.720481,
   1.688926,
   1.670673,
   1.620865,
   1.571058,
   1.529939,
   1.52125,
   1.471442,
   1.421635,
   1.417405,
   1.371827,
   1.336099,
   1.322019,
   1.276762,
   1.272212,
   1.236115,
   1.222404,
   1.209544,
   1.195377,
   1.191777,
   1.19832,
   1.214603,
   1.222404,
   1.242654,
   1.272212,
   1.283763,
   1.322019,
   1.344991,
   1.371827,
   1.421635,
   1.446121,
   1.471442,
   1.52125,
   1.571058,
   1.620865,
   1.670673,
   1.720481};
   Double_t Graph2_fy3[71] = {
   5.767894,
   5.752884,
   5.750031,
   5.722562,
   5.693269,
   5.68815,
   5.642187,
   5.633654,
   5.58407,
   5.574038,
   5.514423,
   5.511777,
   5.454808,
   5.418402,
   5.395192,
   5.335577,
   5.298493,
   5.275961,
   5.216346,
   5.156731,
   5.09939,
   5.097115,
   5.0375,
   5.011382,
   4.977884,
   4.918269,
   4.907353,
   4.881066,
   4.869966,
   4.867333,
   4.869962,
   4.876171,
   4.885031,
   4.896017,
   4.908851,
   4.918269,
   4.923803,
   4.941195,
   4.960344,
   4.977884,
   4.981737,
   5.006897,
   5.034806,
   5.0375,
   5.069017,
   5.097115,
   5.109727,
   5.156731,
   5.162528,
   5.216346,
   5.244805,
   5.275961,
   5.335577,
   5.395192,
   5.454808,
   5.514423,
   5.532304,
   5.574038,
   5.618426,
   5.633654,
   5.673114,
   5.693269,
   5.712594,
   5.741816,
   5.752884,
   5.762599,
   5.775808,
   5.783041,
   5.784192,
   5.779157,
   5.767894};
   graph = new TGraph(71,Graph2_fx3,Graph2_fy3);
   graph->SetName("Graph2");
   graph->SetTitle("Graph");

   ci = TColor::GetColor("#bee7fd");
   graph->SetFillColor(ci);
   
   TH1F *Graph_Graph23 = new TH1F("Graph_Graph23","Graph",100,1.093782,2.269717);
   Graph_Graph23->SetMinimum(4.775647);
   Graph_Graph23->SetMaximum(5.875878);
   Graph_Graph23->SetDirectory(0);
   Graph_Graph23->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph23->SetLineColor(ci);
   Graph_Graph23->GetXaxis()->SetLabelFont(42);
   Graph_Graph23->GetXaxis()->SetTitleOffset(1);
   Graph_Graph23->GetXaxis()->SetTitleFont(42);
   Graph_Graph23->GetYaxis()->SetLabelFont(42);
   Graph_Graph23->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph23->GetYaxis()->SetTitleFont(42);
   Graph_Graph23->GetZaxis()->SetLabelFont(42);
   Graph_Graph23->GetZaxis()->SetTitleOffset(1);
   Graph_Graph23->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph23);
   
   graph->Draw("f");
   
   Double_t Graph3_fx4[71] = {
   1.720481,
   1.763451,
   1.770289,
   1.820096,
   1.863569,
   1.869904,
   1.919712,
   1.928095,
   1.969519,
   1.977427,
   2.017813,
   2.019327,
   2.051296,
   2.069135,
   2.080491,
   2.105559,
   2.118942,
   2.127226,
   2.145004,
   2.159363,
   2.16875,
   2.169138,
   2.171723,
   2.16875,
   2.163288,
   2.130794,
   2.118942,
   2.069135,
   2.019327,
   1.969519,
   1.919712,
   1.869904,
   1.820096,
   1.770289,
   1.720481,
   1.688926,
   1.670673,
   1.620865,
   1.571058,
   1.529939,
   1.52125,
   1.471442,
   1.421635,
   1.417405,
   1.371827,
   1.336099,
   1.322019,
   1.276762,
   1.272212,
   1.236115,
   1.222404,
   1.209544,
   1.195377,
   1.191777,
   1.19832,
   1.214603,
   1.222404,
   1.242654,
   1.272212,
   1.283763,
   1.322019,
   1.344991,
   1.371827,
   1.421635,
   1.446121,
   1.471442,
   1.52125,
   1.571058,
   1.620865,
   1.670673,
   1.720481};
   Double_t Graph3_fy4[71] = {
   5.767894,
   5.752884,
   5.750031,
   5.722562,
   5.693269,
   5.68815,
   5.642187,
   5.633654,
   5.58407,
   5.574038,
   5.514423,
   5.511777,
   5.454808,
   5.418402,
   5.395192,
   5.335577,
   5.298493,
   5.275961,
   5.216346,
   5.156731,
   5.09939,
   5.097115,
   5.0375,
   5.011382,
   4.977884,
   4.918269,
   4.907353,
   4.881066,
   4.869966,
   4.867333,
   4.869962,
   4.876171,
   4.885031,
   4.896017,
   4.908851,
   4.918269,
   4.923803,
   4.941195,
   4.960344,
   4.977884,
   4.981737,
   5.006897,
   5.034806,
   5.0375,
   5.069017,
   5.097115,
   5.109727,
   5.156731,
   5.162528,
   5.216346,
   5.244805,
   5.275961,
   5.335577,
   5.395192,
   5.454808,
   5.514423,
   5.532304,
   5.574038,
   5.618426,
   5.633654,
   5.673114,
   5.693269,
   5.712594,
   5.741816,
   5.752884,
   5.762599,
   5.775808,
   5.783041,
   5.784192,
   5.779157,
   5.767894};
   graph = new TGraph(71,Graph3_fx4,Graph3_fy4);
   graph->SetName("Graph3");
   graph->SetTitle("Graph");

   ci = TColor::GetColor("#18aae7");
   graph->SetFillColor(ci);
   graph->SetFillStyle(3005);
   
   TH1F *Graph_Graph34 = new TH1F("Graph_Graph34","Graph",100,1.093782,2.269717);
   Graph_Graph34->SetMinimum(4.775647);
   Graph_Graph34->SetMaximum(5.875878);
   Graph_Graph34->SetDirectory(0);
   Graph_Graph34->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph34->SetLineColor(ci);
   Graph_Graph34->GetXaxis()->SetLabelFont(42);
   Graph_Graph34->GetXaxis()->SetTitleOffset(1);
   Graph_Graph34->GetXaxis()->SetTitleFont(42);
   Graph_Graph34->GetYaxis()->SetLabelFont(42);
   Graph_Graph34->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph34->GetYaxis()->SetTitleFont(42);
   Graph_Graph34->GetZaxis()->SetLabelFont(42);
   Graph_Graph34->GetZaxis()->SetTitleOffset(1);
   Graph_Graph34->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph34);
   
   graph->Draw("f");
   
   Double_t Graph4_fx5[71] = {
   1.720481,
   1.763451,
   1.770289,
   1.820096,
   1.863569,
   1.869904,
   1.919712,
   1.928095,
   1.969519,
   1.977427,
   2.017813,
   2.019327,
   2.051296,
   2.069135,
   2.080491,
   2.105559,
   2.118942,
   2.127226,
   2.145004,
   2.159363,
   2.16875,
   2.169138,
   2.171723,
   2.16875,
   2.163288,
   2.130794,
   2.118942,
   2.069135,
   2.019327,
   1.969519,
   1.919712,
   1.869904,
   1.820096,
   1.770289,
   1.720481,
   1.688926,
   1.670673,
   1.620865,
   1.571058,
   1.529939,
   1.52125,
   1.471442,
   1.421635,
   1.417405,
   1.371827,
   1.336099,
   1.322019,
   1.276762,
   1.272212,
   1.236115,
   1.222404,
   1.209544,
   1.195377,
   1.191777,
   1.19832,
   1.214603,
   1.222404,
   1.242654,
   1.272212,
   1.283763,
   1.322019,
   1.344991,
   1.371827,
   1.421635,
   1.446121,
   1.471442,
   1.52125,
   1.571058,
   1.620865,
   1.670673,
   1.720481};
   Double_t Graph4_fy5[71] = {
   5.767894,
   5.752884,
   5.750031,
   5.722562,
   5.693269,
   5.68815,
   5.642187,
   5.633654,
   5.58407,
   5.574038,
   5.514423,
   5.511777,
   5.454808,
   5.418402,
   5.395192,
   5.335577,
   5.298493,
   5.275961,
   5.216346,
   5.156731,
   5.09939,
   5.097115,
   5.0375,
   5.011382,
   4.977884,
   4.918269,
   4.907353,
   4.881066,
   4.869966,
   4.867333,
   4.869962,
   4.876171,
   4.885031,
   4.896017,
   4.908851,
   4.918269,
   4.923803,
   4.941195,
   4.960344,
   4.977884,
   4.981737,
   5.006897,
   5.034806,
   5.0375,
   5.069017,
   5.097115,
   5.109727,
   5.156731,
   5.162528,
   5.216346,
   5.244805,
   5.275961,
   5.335577,
   5.395192,
   5.454808,
   5.514423,
   5.532304,
   5.574038,
   5.618426,
   5.633654,
   5.673114,
   5.693269,
   5.712594,
   5.741816,
   5.752884,
   5.762599,
   5.775808,
   5.783041,
   5.784192,
   5.779157,
   5.767894};
   graph = new TGraph(71,Graph4_fx5,Graph4_fy5);
   graph->SetName("Graph4");
   graph->SetTitle("Graph");

   ci = TColor::GetColor("#f9f90e");
   graph->SetFillColor(ci);
   graph->SetFillStyle(0);

   ci = TColor::GetColor("#18aae7");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   
   TH1F *Graph_Graph45 = new TH1F("Graph_Graph45","Graph",100,1.093782,2.269717);
   Graph_Graph45->SetMinimum(4.775647);
   Graph_Graph45->SetMaximum(5.875878);
   Graph_Graph45->SetDirectory(0);
   Graph_Graph45->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph45->SetLineColor(ci);
   Graph_Graph45->GetXaxis()->SetLabelFont(42);
   Graph_Graph45->GetXaxis()->SetTitleOffset(1);
   Graph_Graph45->GetXaxis()->SetTitleFont(42);
   Graph_Graph45->GetYaxis()->SetLabelFont(42);
   Graph_Graph45->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph45->GetYaxis()->SetTitleFont(42);
   Graph_Graph45->GetZaxis()->SetLabelFont(42);
   Graph_Graph45->GetZaxis()->SetTitleOffset(1);
   Graph_Graph45->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph45);
   
   graph->Draw("l");
   
   Double_t Graph5_fx6[139] = {
   1.52125,
   1.571058,
   1.620865,
   1.670673,
   1.720481,
   1.770289,
   1.820096,
   1.846219,
   1.869904,
   1.919712,
   1.969519,
   1.975231,
   2.019327,
   2.061615,
   2.069135,
   2.118942,
   2.129702,
   2.16875,
   2.187158,
   2.218558,
   2.237768,
   2.268365,
   2.283626,
   2.318173,
   2.326086,
   2.36606,
   2.367981,
   2.404114,
   2.417789,
   2.440854,
   2.467596,
   2.476673,
   2.511724,
   2.517404,
   2.546052,
   2.567212,
   2.580045,
   2.613624,
   2.617019,
   2.646187,
   2.666827,
   2.678199,
   2.70893,
   2.716635,
   2.737582,
   2.764442,
   2.766442,
   2.787152,
   2.806419,
   2.81625,
   2.82064,
   2.828231,
   2.828798,
   2.820905,
   2.81625,
   2.800867,
   2.766442,
   2.766365,
   2.716635,
   2.701341,
   2.666827,
   2.617019,
   2.567212,
   2.517404,
   2.467596,
   2.417789,
   2.367981,
   2.318173,
   2.268365,
   2.241314,
   2.218558,
   2.16875,
   2.118942,
   2.094384,
   2.069135,
   2.019327,
   1.969519,
   1.965194,
   1.919712,
   1.869904,
   1.842642,
   1.820096,
   1.770289,
   1.722858,
   1.720481,
   1.670673,
   1.620865,
   1.606737,
   1.571058,
   1.52125,
   1.495545,
   1.471442,
   1.421635,
   1.391655,
   1.371827,
   1.322019,
   1.297384,
   1.272212,
   1.222404,
   1.214037,
   1.172596,
   1.142841,
   1.122788,
   1.082995,
   1.072981,
   1.034263,
   1.023173,
   0.9955603,
   0.9733654,
   0.9653938,
   0.9433388,
   0.9278,
   0.9235577,
   0.9185786,
   0.9149488,
   0.9164318,
   0.9228631,
   0.9235577,
   0.9344543,
   0.9511958,
   0.9733654,
   0.973535,
   1.002718,
   1.023173,
   1.039817,
   1.072981,
   1.087264,
   1.122788,
   1.149229,
   1.172596,
   1.222404,
   1.233913,
   1.272212,
   1.322019,
   1.365702,
   1.371827,
   1.421635,
   1.471442,
   1.52125};
   Double_t Graph5_fy6[139] = {
   6.025411,
   6.029454,
   6.030294,
   6.027885,
   6.022129,
   6.012889,
   6.000009,
   5.991346,
   5.982864,
   5.961097,
   5.93511,
   5.931731,
   5.90303,
   5.872115,
   5.866026,
   5.822515,
   5.8125,
   5.772545,
   5.752884,
   5.716252,
   5.693269,
   5.65366,
   5.633654,
   5.585185,
   5.574038,
   5.514423,
   5.511401,
   5.454808,
   5.432539,
   5.395192,
   5.350627,
   5.335577,
   5.275961,
   5.266074,
   5.216346,
   5.179263,
   5.156731,
   5.097115,
   5.090953,
   5.0375,
   4.99931,
   4.977884,
   4.918269,
   4.90262,
   4.858654,
   4.799038,
   4.794032,
   4.739423,
   4.679808,
   4.639509,
   4.620192,
   4.560577,
   4.500961,
   4.441346,
   4.425256,
   4.381731,
   4.322219,
   4.322115,
   4.273385,
   4.2625,
   4.242838,
   4.223653,
   4.212486,
   4.208086,
   4.209353,
   4.215304,
   4.225067,
   4.237885,
   4.25312,
   4.2625,
   4.270864,
   4.290692,
   4.311437,
   4.322115,
   4.33351,
   4.356512,
   4.379668,
   4.381731,
   4.403846,
   4.428003,
   4.441346,
   4.452493,
   4.477306,
   4.500961,
   4.50215,
   4.527574,
   4.553141,
   4.560577,
   4.579304,
   4.605988,
   4.620192,
   4.633476,
   4.661932,
   4.679808,
   4.691656,
   4.722989,
   4.739423,
   4.756439,
   4.792514,
   4.799038,
   4.832447,
   4.858654,
   4.877345,
   4.918269,
   4.929531,
   4.977884,
   4.993714,
   5.0375,
   5.080202,
   5.097115,
   5.156731,
   5.216346,
   5.242828,
   5.275961,
   5.335577,
   5.395192,
   5.454808,
   5.458511,
   5.514423,
   5.574038,
   5.633227,
   5.633654,
   5.693269,
   5.727379,
   5.752884,
   5.795836,
   5.8125,
   5.848528,
   5.872115,
   5.890678,
   5.924877,
   5.931731,
   5.952573,
   5.975164,
   5.991346,
   5.993472,
   6.007572,
   6.018151,
   6.025411};
   graph = new TGraph(139,Graph5_fx6,Graph5_fy6);
   graph->SetName("Graph5");
   graph->SetTitle("Graph");

   ci = TColor::GetColor("#fdcd2e");
   graph->SetFillColor(ci);
   graph->SetFillStyle(0);
   graph->SetLineColor(9);
   graph->SetLineStyle(2);
   graph->SetLineWidth(2);
   
   TH1F *Graph_Graph56 = new TH1F("Graph_Graph56","Graph",139,0.7235639,3.020183);
   Graph_Graph56->SetMinimum(4.025865);
   Graph_Graph56->SetMaximum(6.212515);
   Graph_Graph56->SetDirectory(0);
   Graph_Graph56->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph56->SetLineColor(ci);
   Graph_Graph56->GetXaxis()->SetLabelFont(42);
   Graph_Graph56->GetXaxis()->SetTitleOffset(1);
   Graph_Graph56->GetXaxis()->SetTitleFont(42);
   Graph_Graph56->GetYaxis()->SetLabelFont(42);
   Graph_Graph56->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph56->GetYaxis()->SetTitleFont(42);
   Graph_Graph56->GetZaxis()->SetLabelFont(42);
   Graph_Graph56->GetZaxis()->SetTitleOffset(1);
   Graph_Graph56->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph56);
   
   graph->Draw("l");
   
   Double_t Graph6_fx7[71] = {
   1.720481,
   1.763451,
   1.770289,
   1.820096,
   1.863569,
   1.869904,
   1.919712,
   1.928095,
   1.969519,
   1.977427,
   2.017813,
   2.019327,
   2.051296,
   2.069135,
   2.080491,
   2.105559,
   2.118942,
   2.127226,
   2.145004,
   2.159363,
   2.16875,
   2.169138,
   2.171723,
   2.16875,
   2.163288,
   2.130794,
   2.118942,
   2.069135,
   2.019327,
   1.969519,
   1.919712,
   1.869904,
   1.820096,
   1.770289,
   1.720481,
   1.688926,
   1.670673,
   1.620865,
   1.571058,
   1.529939,
   1.52125,
   1.471442,
   1.421635,
   1.417405,
   1.371827,
   1.336099,
   1.322019,
   1.276762,
   1.272212,
   1.236115,
   1.222404,
   1.209544,
   1.195377,
   1.191777,
   1.19832,
   1.214603,
   1.222404,
   1.242654,
   1.272212,
   1.283763,
   1.322019,
   1.344991,
   1.371827,
   1.421635,
   1.446121,
   1.471442,
   1.52125,
   1.571058,
   1.620865,
   1.670673,
   1.720481};
   Double_t Graph6_fy7[71] = {
   5.767894,
   5.752884,
   5.750031,
   5.722562,
   5.693269,
   5.68815,
   5.642187,
   5.633654,
   5.58407,
   5.574038,
   5.514423,
   5.511777,
   5.454808,
   5.418402,
   5.395192,
   5.335577,
   5.298493,
   5.275961,
   5.216346,
   5.156731,
   5.09939,
   5.097115,
   5.0375,
   5.011382,
   4.977884,
   4.918269,
   4.907353,
   4.881066,
   4.869966,
   4.867333,
   4.869962,
   4.876171,
   4.885031,
   4.896017,
   4.908851,
   4.918269,
   4.923803,
   4.941195,
   4.960344,
   4.977884,
   4.981737,
   5.006897,
   5.034806,
   5.0375,
   5.069017,
   5.097115,
   5.109727,
   5.156731,
   5.162528,
   5.216346,
   5.244805,
   5.275961,
   5.335577,
   5.395192,
   5.454808,
   5.514423,
   5.532304,
   5.574038,
   5.618426,
   5.633654,
   5.673114,
   5.693269,
   5.712594,
   5.741816,
   5.752884,
   5.762599,
   5.775808,
   5.783041,
   5.784192,
   5.779157,
   5.767894};
   graph = new TGraph(71,Graph6_fx7,Graph6_fy7);
   graph->SetName("Graph6");
   graph->SetTitle("Graph");

   ci = TColor::GetColor("#f9f90e");
   graph->SetFillColor(ci);
   graph->SetFillStyle(0);

   ci = TColor::GetColor("#18aae7");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(2);
   
   TH1F *Graph_Graph67 = new TH1F("Graph_Graph67","Graph",100,1.093782,2.269717);
   Graph_Graph67->SetMinimum(4.775647);
   Graph_Graph67->SetMaximum(5.875878);
   Graph_Graph67->SetDirectory(0);
   Graph_Graph67->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph67->SetLineColor(ci);
   Graph_Graph67->GetXaxis()->SetLabelFont(42);
   Graph_Graph67->GetXaxis()->SetTitleOffset(1);
   Graph_Graph67->GetXaxis()->SetTitleFont(42);
   Graph_Graph67->GetYaxis()->SetLabelFont(42);
   Graph_Graph67->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph67->GetYaxis()->SetTitleFont(42);
   Graph_Graph67->GetZaxis()->SetLabelFont(42);
   Graph_Graph67->GetZaxis()->SetTitleOffset(1);
   Graph_Graph67->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph67);
   
   graph->Draw("l");
   TGaxis *gaxis = new TGaxis(0.55,6.2,3.14,6.2,31.51268,179.9088,407,"-U");
   gaxis->SetLabelOffset(0.005);
   gaxis->SetLabelSize(0.04);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(1);
   gaxis->SetTitleSize(0.04);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(62);
   gaxis->SetName("axist");
   gaxis->Draw();
   gaxis = new TGaxis(0.55,3.1,3.14,3.1,31.51268,179.9088,407,"");
   gaxis->SetLabelOffset(0.005);
   gaxis->SetLabelSize(35);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(0.8);
   gaxis->SetTitleSize(45);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(133);
   gaxis->SetName("axisb");
   gaxis->SetTitle("#it{#gamma} [#circ]");
   gaxis->SetLabelFont(133);
   gaxis->Draw();
   gaxis = new TGaxis(0.55,3.1,0.55,6.2,177.6169,355.2338,407,"");
   gaxis->SetLabelOffset(0.01);
   gaxis->SetLabelSize(35);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(0.9);
   gaxis->SetTitleSize(45);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(133);
   gaxis->SetName("axisl");
   gaxis->SetTitle("#it{#delta_{B}^{D*K}} [#circ]");
   gaxis->SetLabelFont(133);
   gaxis->Draw();
   gaxis = new TGaxis(3.14,3.1,3.14,6.2,177.6169,355.2338,407,"+U");
   gaxis->SetLabelOffset(0.005);
   gaxis->SetLabelSize(0.04);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(1);
   gaxis->SetTitleSize(0.04);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(62);
   gaxis->SetName("axisr");
   gaxis->Draw();
   TMarker *marker = new TMarker(1.606242,5.407999,20);
   marker->SetMarkerColor(9);
   marker->SetMarkerStyle(20);
   marker->SetMarkerSize(1.1);
   marker->Draw();
   
   TLegend *leg = new TLegend(-99,-99,-98.62,-98.85,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(133);
   leg->SetTextSize(29);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("NULL","","");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.65,0.86,0.875,0.94,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetTextAlign(32);
   pt->SetTextFont(133);
   pt->SetTextSize(45);
   TText *pt_LaTex = pt->AddText("#lower[0.5]{#splitline{LHCb}{9 fb^{-1}}}");
   pt->Draw();
   gammacharm_lhcb_GGSZ_PAPER_g_d_dstkUID2->Modified();
   gammacharm_lhcb_GGSZ_PAPER_g_d_dstkUID2->cd();
   gammacharm_lhcb_GGSZ_PAPER_g_d_dstkUID2->SetSelected(gammacharm_lhcb_GGSZ_PAPER_g_d_dstkUID2);
}


==> figs/Fig5c.C <==
void gammacharm_lhcb_GGSZ_PAPER_g_r_dstpi()
{
//=========Macro generated from canvas: gammacharm_lhcb_GGSZ_PAPER_g_r_dstpiUID2/
//=========  (Thu Aug 24 10:30:37 2023) by ROOT version 6.22/00
   TCanvas *gammacharm_lhcb_GGSZ_PAPER_g_r_dstpiUID2 = new TCanvas("gammacharm_lhcb_GGSZ_PAPER_g_r_dstpiUID2", "",0,0,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   gammacharm_lhcb_GGSZ_PAPER_g_r_dstpiUID2->SetHighLightColor(2);
   gammacharm_lhcb_GGSZ_PAPER_g_r_dstpiUID2->Range(-0.001351297,-0.01118421,3.444594,0.05460526);
   gammacharm_lhcb_GGSZ_PAPER_g_r_dstpiUID2->SetFillColor(0);
   gammacharm_lhcb_GGSZ_PAPER_g_r_dstpiUID2->SetBorderMode(0);
   gammacharm_lhcb_GGSZ_PAPER_g_r_dstpiUID2->SetBorderSize(2);
   gammacharm_lhcb_GGSZ_PAPER_g_r_dstpiUID2->SetLeftMargin(0.16);
   gammacharm_lhcb_GGSZ_PAPER_g_r_dstpiUID2->SetTopMargin(0.07);
   gammacharm_lhcb_GGSZ_PAPER_g_r_dstpiUID2->SetBottomMargin(0.17);
   gammacharm_lhcb_GGSZ_PAPER_g_r_dstpiUID2->SetFrameBorderMode(0);
   gammacharm_lhcb_GGSZ_PAPER_g_r_dstpiUID2->SetFrameBorderMode(0);
   
   TH2F *haxesUID3__1 = new TH2F("haxesUID3__1","haxes",100,0.55,3.1,100,0,0.05);
   haxesUID3__1->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   haxesUID3__1->SetLineColor(ci);
   haxesUID3__1->GetXaxis()->SetTitle("#it{#gamma} [#circ]");
   haxesUID3__1->GetXaxis()->SetNdivisions(0);
   haxesUID3__1->GetXaxis()->SetLabelFont(133);
   haxesUID3__1->GetXaxis()->SetLabelSize(35);
   haxesUID3__1->GetXaxis()->SetTitleSize(45);
   haxesUID3__1->GetXaxis()->SetTitleOffset(0.85);
   haxesUID3__1->GetXaxis()->SetTitleFont(133);
   haxesUID3__1->GetYaxis()->SetTitle("#it{r_{B}^{D*#pi}}");
   haxesUID3__1->GetYaxis()->SetNdivisions(0);
   haxesUID3__1->GetYaxis()->SetLabelFont(133);
   haxesUID3__1->GetYaxis()->SetLabelOffset(0.01);
   haxesUID3__1->GetYaxis()->SetLabelSize(35);
   haxesUID3__1->GetYaxis()->SetTitleSize(45);
   haxesUID3__1->GetYaxis()->SetTitleFont(133);
   haxesUID3__1->GetZaxis()->SetLabelFont(42);
   haxesUID3__1->GetZaxis()->SetTitleOffset(1);
   haxesUID3__1->GetZaxis()->SetTitleFont(42);
   haxesUID3__1->Draw("");
   
   Double_t Graph0_fx1[427] = {
   2.684278,
   2.690178,
   2.69719,
   2.708352,
   2.708393,
   2.717335,
   2.725923,
   2.726607,
   2.733176,
   2.740066,
   2.744821,
   2.746485,
   2.752167,
   2.757647,
   2.762927,
   2.763036,
   2.76755,
   2.772004,
   2.776298,
   2.780436,
   2.78125,
   2.784165,
   2.787696,
   2.791094,
   2.79436,
   2.797494,
   2.799464,
   2.800424,
   2.803102,
   2.80566,
   2.808101,
   2.810422,
   2.812623,
   2.814702,
   2.816659,
   2.817678,
   2.818447,
   2.820062,
   2.821561,
   2.822942,
   2.824203,
   2.825343,
   2.826358,
   2.827247,
   2.828008,
   2.828637,
   2.829132,
   2.829491,
   2.829709,
   2.829784,
   2.829711,
   2.829488,
   2.829111,
   2.828574,
   2.827873,
   2.827003,
   2.825959,
   2.824735,
   2.823325,
   2.821722,
   2.819919,
   2.817908,
   2.817678,
   2.815614,
   2.813086,
   2.810319,
   2.807304,
   2.80403,
   2.800484,
   2.799464,
   2.796575,
   2.792336,
   2.787781,
   2.782893,
   2.78125,
   2.777564,
   2.771822,
   2.765686,
   2.763036,
   2.759044,
   2.751899,
   2.744821,
   2.744268,
   2.735984,
   2.727158,
   2.726607,
   2.717596,
   2.708393,
   2.707384,
   2.696344,
   2.690178,
   2.684494,
   2.671964,
   2.671762,
   2.658,
   2.65375,
   2.643181,
   2.635536,
   2.627198,
   2.617321,
   2.609935,
   2.599107,
   2.591266,
   2.580893,
   2.571049,
   2.562678,
   2.549126,
   2.544464,
   2.52625,
   2.525312,
   2.508036,
   2.499399,
   2.489821,
   2.471607,
   2.471164,
   2.453393,
   2.440382,
   2.435179,
   2.416964,
   2.406825,
   2.39875,
   2.380536,
   2.370363,
   2.362321,
   2.344107,
   2.331122,
   2.325893,
   2.307679,
   2.289819,
   2.289464,
   2.27125,
   2.253036,
   2.248424,
   2.234821,
   2.216607,
   2.20929,
   2.198393,
   2.180179,
   2.173644,
   2.161964,
   2.14375,
   2.141234,
   2.125536,
   2.111438,
   2.107321,
   2.089107,
   2.083682,
   2.070893,
   2.057559,
   2.052679,
   2.034464,
   2.032763,
   2.01625,
   2.009012,
   1.998036,
   1.986167,
   1.979821,
   1.96407,
   1.961607,
   1.943393,
   1.942572,
   1.925179,
   1.921523,
   1.906964,
   1.900878,
   1.88875,
   1.870536,
   1.852321,
   1.834107,
   1.815893,
   1.797679,
   1.779464,
   1.76125,
   1.743036,
   1.724821,
   1.706607,
   1.688393,
   1.670179,
   1.651964,
   1.63375,
   1.615536,
   1.597321,
   1.579107,
   1.560893,
   1.542679,
   1.524464,
   1.50625,
   1.488036,
   1.469821,
   1.451607,
   1.433393,
   1.415179,
   1.396964,
   1.37875,
   1.360536,
   1.342321,
   1.324107,
   1.305893,
   1.287679,
   1.269464,
   1.25125,
   1.233036,
   1.214821,
   1.196607,
   1.178393,
   1.160179,
   1.141964,
   1.12375,
   1.105536,
   1.087321,
   1.069107,
   1.050893,
   1.032679,
   1.025055,
   1.015449,
   1.014464,
   1.006282,
   0.9973276,
   0.99625,
   0.9887892,
   0.9804935,
   0.9780357,
   0.9725786,
   0.9649857,
   0.9598214,
   0.9577388,
   0.9509366,
   0.9445169,
   0.9416071,
   0.9385943,
   0.9332173,
   0.928404,
   0.924227,
   0.9233929,
   0.920789,
   0.9181132,
   0.9162342,
   0.9151803,
   0.9149609,
   0.9155683,
   0.9169801,
   0.9191624,
   0.9220741,
   0.9233929,
   0.9257014,
   0.9299928,
   0.9348837,
   0.9403272,
   0.9416071,
   0.9463522,
   0.9528722,
   0.9598214,
   0.959827,
   0.9673082,
   0.9751614,
   0.9780357,
   0.9834553,
   0.9921221,
   0.99625,
   1.001179,
   1.010594,
   1.014464,
   1.020386,
   1.0305,
   1.032679,
   1.041021,
   1.050893,
   1.051822,
   1.063063,
   1.069107,
   1.074626,
   1.086521,
   1.087321,
   1.098889,
   1.105536,
   1.111606,
   1.12375,
   1.124696,
   1.138302,
   1.141964,
   1.15237,
   1.160179,
   1.166908,
   1.178393,
   1.181962,
   1.196607,
   1.197583,
   1.213867,
   1.214821,
   1.230862,
   1.233036,
   1.248606,
   1.25125,
   1.267185,
   1.269464,
   1.286692,
   1.287679,
   1.305893,
   1.307298,
   1.324107,
   1.329163,
   1.342321,
   1.352395,
   1.360536,
   1.37716,
   1.37875,
   1.396964,
   1.403981,
   1.415179,
   1.432924,
   1.433393,
   1.451607,
   1.464852,
   1.469821,
   1.488036,
   1.500209,
   1.50625,
   1.524464,
   1.540006,
   1.542679,
   1.560893,
   1.579107,
   1.585909,
   1.597321,
   1.615536,
   1.63375,
   1.639889,
   1.651964,
   1.670179,
   1.688393,
   1.704264,
   1.706607,
   1.724821,
   1.743036,
   1.76125,
   1.777199,
   1.779464,
   1.797679,
   1.815893,
   1.834107,
   1.84651,
   1.852321,
   1.870536,
   1.88875,
   1.902996,
   1.906964,
   1.925179,
   1.943393,
   1.947966,
   1.961607,
   1.979821,
   1.984997,
   1.998036,
   2.01625,
   2.016651,
   2.034464,
   2.044425,
   2.052679,
   2.069407,
   2.070893,
   2.089107,
   2.092224,
   2.107321,
   2.113349,
   2.125536,
   2.1331,
   2.14375,
   2.151724,
   2.161964,
   2.169409,
   2.180179,
   2.186302,
   2.198393,
   2.202514,
   2.216607,
   2.218134,
   2.233293,
   2.234821,
   2.248083,
   2.253036,
   2.262493,
   2.27125,
   2.276559,
   2.289464,
   2.290307,
   2.303983,
   2.307679,
   2.317484,
   2.325893,
   2.330785,
   2.343914,
   2.344107,
   2.357241,
   2.362321,
   2.370486,
   2.380536,
   2.383672,
   2.396992,
   2.39875,
   2.410644,
   2.416964,
   2.424441,
   2.435179,
   2.438467,
   2.452902,
   2.453393,
   2.468237,
   2.471607,
   2.484388,
   2.489821,
   2.501762,
   2.508036,
   2.521061,
   2.52625,
   2.543595,
   2.544464,
   2.562678,
   2.576693,
   2.580893,
   2.599107,
   2.617321,
   2.635536,
   2.640864,
   2.65375,
   2.667676,
   2.671964,
   2.684278};
   Double_t Graph0_fy1[427] = {
   0.03767857,
   0.03753589,
   0.03732143,
   0.03696429,
   0.03696295,
   0.03660714,
   0.03625,
   0.03622061,
   0.03589286,
   0.03553571,
   0.03528004,
   0.03517857,
   0.03482143,
   0.03446429,
   0.03410714,
   0.03409957,
   0.03375,
   0.03339286,
   0.03303571,
   0.03267857,
   0.03260587,
   0.03232143,
   0.03196429,
   0.03160714,
   0.03125,
   0.03089286,
   0.03065864,
   0.03053571,
   0.03017857,
   0.02982143,
   0.02946429,
   0.02910714,
   0.02875,
   0.02839286,
   0.02803571,
   0.02783739,
   0.02767857,
   0.02732143,
   0.02696429,
   0.02660714,
   0.02625,
   0.02589286,
   0.02553571,
   0.02517857,
   0.02482143,
   0.02446429,
   0.02410714,
   0.02375,
   0.02339286,
   0.02303571,
   0.02267857,
   0.02232143,
   0.02196429,
   0.02160714,
   0.02125,
   0.02089286,
   0.02053571,
   0.02017857,
   0.01982143,
   0.01946429,
   0.01910714,
   0.01875,
   0.01871312,
   0.01839286,
   0.01803571,
   0.01767857,
   0.01732143,
   0.01696429,
   0.01660714,
   0.01651189,
   0.01625,
   0.01589286,
   0.01553571,
   0.01517857,
   0.01506641,
   0.01482143,
   0.01446429,
   0.01410714,
   0.01396254,
   0.01375,
   0.01339286,
   0.01306108,
   0.01303571,
   0.01267857,
   0.01232143,
   0.01230044,
   0.01196429,
   0.01164184,
   0.01160714,
   0.01125,
   0.01106264,
   0.01089286,
   0.0105413,
   0.01053571,
   0.01017857,
   0.01007506,
   0.009821429,
   0.009649388,
   0.009464286,
   0.009258857,
   0.009107143,
   0.008898996,
   0.00875,
   0.0085658,
   0.008392857,
   0.008255642,
   0.008035714,
   0.007965258,
   0.007692522,
   0.007678572,
   0.007439862,
   0.007321429,
   0.007199697,
   0.006969864,
   0.006964286,
   0.006757649,
   0.006607143,
   0.006551669,
   0.006357837,
   0.00625,
   0.006171114,
   0.005992872,
   0.005892857,
   0.005820455,
   0.005655083,
   0.005535714,
   0.005491771,
   0.005335709,
   0.005178572,
   0.00517571,
   0.005023594,
   0.00486382,
   0.004821429,
   0.004704044,
   0.004535926,
   0.004464286,
   0.004361327,
   0.004177076,
   0.004107143,
   0.003984023,
   0.003779478,
   0.00375,
   0.003566731,
   0.003392857,
   0.003341955,
   0.003108012,
   0.003035714,
   0.002864232,
   0.002678571,
   0.002610015,
   0.002346563,
   0.002321429,
   0.002074982,
   0.001964286,
   0.001794475,
   0.001607143,
   0.00150575,
   0.00125,
   0.001209484,
   0.0009065901,
   0.0008928572,
   0.0005980685,
   0.0005357143,
   0.0002840798,
   0.0001785714,
   0.0001770626,
   0.000174886,
   0.0001728041,
   0.0001708168,
   0.0001689243,
   0.0001671269,
   0.0001654247,
   0.0001638179,
   0.0001623064,
   0.0001608904,
   0.00015957,
   0.0001583452,
   0.0001572159,
   0.0001561822,
   0.000155244,
   0.0001544012,
   0.0001536538,
   0.0001530015,
   0.0001524444,
   0.0001519821,
   0.0001516146,
   0.0001513418,
   0.0001511633,
   0.0001510792,
   0.0001510892,
   0.0001511932,
   0.000151391,
   0.0001516827,
   0.0001520681,
   0.0001525473,
   0.0001531202,
   0.000153787,
   0.0001545478,
   0.0001554028,
   0.0001563523,
   0.0001573967,
   0.0001585364,
   0.0001597719,
   0.0001611039,
   0.0001625331,
   0.0001640603,
   0.0001656865,
   0.0001674128,
   0.0001692402,
   0.0001711701,
   0.000173204,
   0.0001753432,
   0.0001775895,
   0.0001785714,
   0.0005357143,
   0.0005731953,
   0.0008928572,
   0.00125,
   0.001294187,
   0.001607143,
   0.001964286,
   0.002073754,
   0.002321429,
   0.002678571,
   0.002931986,
   0.003035714,
   0.003392857,
   0.00375,
   0.003924502,
   0.004107143,
   0.004464286,
   0.004821429,
   0.005178572,
   0.005264616,
   0.005535714,
   0.005892857,
   0.00625,
   0.006607143,
   0.006964286,
   0.007321429,
   0.007678572,
   0.008035714,
   0.008392857,
   0.008523299,
   0.00875,
   0.009107143,
   0.009464286,
   0.009821429,
   0.009897799,
   0.01017857,
   0.01053571,
   0.01089257,
   0.01089286,
   0.01125,
   0.01160714,
   0.01173187,
   0.01196429,
   0.01232143,
   0.0124854,
   0.01267857,
   0.01303571,
   0.01317818,
   0.01339286,
   0.01375,
   0.01382496,
   0.01410714,
   0.01443406,
   0.01446429,
   0.01482143,
   0.01500991,
   0.01517857,
   0.01553571,
   0.0155593,
   0.01589286,
   0.01608161,
   0.01625,
   0.01658192,
   0.01660714,
   0.01696429,
   0.01705911,
   0.01732143,
   0.01751577,
   0.01767857,
   0.01795296,
   0.01803571,
   0.01837119,
   0.01839286,
   0.01875,
   0.01877069,
   0.01910714,
   0.01915224,
   0.01946429,
   0.0195167,
   0.01982143,
   0.01986456,
   0.02017857,
   0.02019636,
   0.0205123,
   0.02053571,
   0.02081288,
   0.02089286,
   0.02109888,
   0.02125,
   0.02137091,
   0.02160714,
   0.02162952,
   0.02187431,
   0.02196429,
   0.02210654,
   0.02232143,
   0.02232705,
   0.02253488,
   0.02267857,
   0.02273204,
   0.02291792,
   0.02303571,
   0.02309373,
   0.02325921,
   0.02339286,
   0.02341569,
   0.02356244,
   0.02370119,
   0.02375,
   0.02383149,
   0.02395419,
   0.02407025,
   0.02410714,
   0.02417951,
   0.024283,
   0.02438176,
   0.02446429,
   0.02447648,
   0.0245674,
   0.02465631,
   0.02474429,
   0.02482143,
   0.02483245,
   0.02492145,
   0.02501335,
   0.02510957,
   0.02517857,
   0.02521129,
   0.02531965,
   0.02543672,
   0.02553571,
   0.02556376,
   0.02570158,
   0.02585233,
   0.02589286,
   0.02601644,
   0.02619565,
   0.02625,
   0.02639039,
   0.02660225,
   0.02660714,
   0.02683095,
   0.02696429,
   0.02707799,
   0.02732143,
   0.0273437,
   0.02762799,
   0.02767857,
   0.02793128,
   0.02803571,
   0.02825374,
   0.02839286,
   0.02859523,
   0.02875,
   0.02895546,
   0.02910714,
   0.02933402,
   0.02946429,
   0.02973035,
   0.02982143,
   0.03014369,
   0.03017857,
   0.03053571,
   0.03057285,
   0.03089286,
   0.03101656,
   0.03125,
   0.03147377,
   0.03160714,
   0.03194284,
   0.03196429,
   0.03232143,
   0.03242115,
   0.03267857,
   0.03290706,
   0.03303571,
   0.03339286,
   0.03339822,
   0.03375,
   0.03389078,
   0.03410714,
   0.03438264,
   0.03446429,
   0.03482143,
   0.03486982,
   0.03517857,
   0.03534817,
   0.03553571,
   0.03581399,
   0.03589286,
   0.03625,
   0.03626244,
   0.03660714,
   0.03668791,
   0.03696429,
   0.03708549,
   0.03732143,
   0.0374492,
   0.03767857,
   0.0377727,
   0.03803571,
   0.03804928,
   0.03827076,
   0.03839286,
   0.03843043,
   0.03851864,
   0.03852687,
   0.03844496,
   0.03839286,
   0.03826097,
   0.03803571,
   0.0379631,
   0.03767857};
   TGraph *graph = new TGraph(427,Graph0_fx1,Graph0_fy1);
   graph->SetName("Graph0");
   graph->SetTitle("Graph");

   ci = TColor::GetColor("#d3e9ff");
   graph->SetFillColor(ci);
   
   TH1F *Graph_Graph01 = new TH1F("Graph_Graph01","Graph",427,0.7234787,3.021266);
   Graph_Graph01->SetMinimum(0.0001359712);
   Graph_Graph01->SetMaximum(0.04236445);
   Graph_Graph01->SetDirectory(0);
   Graph_Graph01->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph01->SetLineColor(ci);
   Graph_Graph01->GetXaxis()->SetLabelFont(42);
   Graph_Graph01->GetXaxis()->SetTitleOffset(1);
   Graph_Graph01->GetXaxis()->SetTitleFont(42);
   Graph_Graph01->GetYaxis()->SetLabelFont(42);
   Graph_Graph01->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph01->GetYaxis()->SetTitleFont(42);
   Graph_Graph01->GetZaxis()->SetLabelFont(42);
   Graph_Graph01->GetZaxis()->SetTitleOffset(1);
   Graph_Graph01->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph01);
   
   graph->Draw("f");
   
   Double_t Graph1_fx2[427] = {
   2.684278,
   2.690178,
   2.69719,
   2.708352,
   2.708393,
   2.717335,
   2.725923,
   2.726607,
   2.733176,
   2.740066,
   2.744821,
   2.746485,
   2.752167,
   2.757647,
   2.762927,
   2.763036,
   2.76755,
   2.772004,
   2.776298,
   2.780436,
   2.78125,
   2.784165,
   2.787696,
   2.791094,
   2.79436,
   2.797494,
   2.799464,
   2.800424,
   2.803102,
   2.80566,
   2.808101,
   2.810422,
   2.812623,
   2.814702,
   2.816659,
   2.817678,
   2.818447,
   2.820062,
   2.821561,
   2.822942,
   2.824203,
   2.825343,
   2.826358,
   2.827247,
   2.828008,
   2.828637,
   2.829132,
   2.829491,
   2.829709,
   2.829784,
   2.829711,
   2.829488,
   2.829111,
   2.828574,
   2.827873,
   2.827003,
   2.825959,
   2.824735,
   2.823325,
   2.821722,
   2.819919,
   2.817908,
   2.817678,
   2.815614,
   2.813086,
   2.810319,
   2.807304,
   2.80403,
   2.800484,
   2.799464,
   2.796575,
   2.792336,
   2.787781,
   2.782893,
   2.78125,
   2.777564,
   2.771822,
   2.765686,
   2.763036,
   2.759044,
   2.751899,
   2.744821,
   2.744268,
   2.735984,
   2.727158,
   2.726607,
   2.717596,
   2.708393,
   2.707384,
   2.696344,
   2.690178,
   2.684494,
   2.671964,
   2.671762,
   2.658,
   2.65375,
   2.643181,
   2.635536,
   2.627198,
   2.617321,
   2.609935,
   2.599107,
   2.591266,
   2.580893,
   2.571049,
   2.562678,
   2.549126,
   2.544464,
   2.52625,
   2.525312,
   2.508036,
   2.499399,
   2.489821,
   2.471607,
   2.471164,
   2.453393,
   2.440382,
   2.435179,
   2.416964,
   2.406825,
   2.39875,
   2.380536,
   2.370363,
   2.362321,
   2.344107,
   2.331122,
   2.325893,
   2.307679,
   2.289819,
   2.289464,
   2.27125,
   2.253036,
   2.248424,
   2.234821,
   2.216607,
   2.20929,
   2.198393,
   2.180179,
   2.173644,
   2.161964,
   2.14375,
   2.141234,
   2.125536,
   2.111438,
   2.107321,
   2.089107,
   2.083682,
   2.070893,
   2.057559,
   2.052679,
   2.034464,
   2.032763,
   2.01625,
   2.009012,
   1.998036,
   1.986167,
   1.979821,
   1.96407,
   1.961607,
   1.943393,
   1.942572,
   1.925179,
   1.921523,
   1.906964,
   1.900878,
   1.88875,
   1.870536,
   1.852321,
   1.834107,
   1.815893,
   1.797679,
   1.779464,
   1.76125,
   1.743036,
   1.724821,
   1.706607,
   1.688393,
   1.670179,
   1.651964,
   1.63375,
   1.615536,
   1.597321,
   1.579107,
   1.560893,
   1.542679,
   1.524464,
   1.50625,
   1.488036,
   1.469821,
   1.451607,
   1.433393,
   1.415179,
   1.396964,
   1.37875,
   1.360536,
   1.342321,
   1.324107,
   1.305893,
   1.287679,
   1.269464,
   1.25125,
   1.233036,
   1.214821,
   1.196607,
   1.178393,
   1.160179,
   1.141964,
   1.12375,
   1.105536,
   1.087321,
   1.069107,
   1.050893,
   1.032679,
   1.025055,
   1.015449,
   1.014464,
   1.006282,
   0.9973276,
   0.99625,
   0.9887892,
   0.9804935,
   0.9780357,
   0.9725786,
   0.9649857,
   0.9598214,
   0.9577388,
   0.9509366,
   0.9445169,
   0.9416071,
   0.9385943,
   0.9332173,
   0.928404,
   0.924227,
   0.9233929,
   0.920789,
   0.9181132,
   0.9162342,
   0.9151803,
   0.9149609,
   0.9155683,
   0.9169801,
   0.9191624,
   0.9220741,
   0.9233929,
   0.9257014,
   0.9299928,
   0.9348837,
   0.9403272,
   0.9416071,
   0.9463522,
   0.9528722,
   0.9598214,
   0.959827,
   0.9673082,
   0.9751614,
   0.9780357,
   0.9834553,
   0.9921221,
   0.99625,
   1.001179,
   1.010594,
   1.014464,
   1.020386,
   1.0305,
   1.032679,
   1.041021,
   1.050893,
   1.051822,
   1.063063,
   1.069107,
   1.074626,
   1.086521,
   1.087321,
   1.098889,
   1.105536,
   1.111606,
   1.12375,
   1.124696,
   1.138302,
   1.141964,
   1.15237,
   1.160179,
   1.166908,
   1.178393,
   1.181962,
   1.196607,
   1.197583,
   1.213867,
   1.214821,
   1.230862,
   1.233036,
   1.248606,
   1.25125,
   1.267185,
   1.269464,
   1.286692,
   1.287679,
   1.305893,
   1.307298,
   1.324107,
   1.329163,
   1.342321,
   1.352395,
   1.360536,
   1.37716,
   1.37875,
   1.396964,
   1.403981,
   1.415179,
   1.432924,
   1.433393,
   1.451607,
   1.464852,
   1.469821,
   1.488036,
   1.500209,
   1.50625,
   1.524464,
   1.540006,
   1.542679,
   1.560893,
   1.579107,
   1.585909,
   1.597321,
   1.615536,
   1.63375,
   1.639889,
   1.651964,
   1.670179,
   1.688393,
   1.704264,
   1.706607,
   1.724821,
   1.743036,
   1.76125,
   1.777199,
   1.779464,
   1.797679,
   1.815893,
   1.834107,
   1.84651,
   1.852321,
   1.870536,
   1.88875,
   1.902996,
   1.906964,
   1.925179,
   1.943393,
   1.947966,
   1.961607,
   1.979821,
   1.984997,
   1.998036,
   2.01625,
   2.016651,
   2.034464,
   2.044425,
   2.052679,
   2.069407,
   2.070893,
   2.089107,
   2.092224,
   2.107321,
   2.113349,
   2.125536,
   2.1331,
   2.14375,
   2.151724,
   2.161964,
   2.169409,
   2.180179,
   2.186302,
   2.198393,
   2.202514,
   2.216607,
   2.218134,
   2.233293,
   2.234821,
   2.248083,
   2.253036,
   2.262493,
   2.27125,
   2.276559,
   2.289464,
   2.290307,
   2.303983,
   2.307679,
   2.317484,
   2.325893,
   2.330785,
   2.343914,
   2.344107,
   2.357241,
   2.362321,
   2.370486,
   2.380536,
   2.383672,
   2.396992,
   2.39875,
   2.410644,
   2.416964,
   2.424441,
   2.435179,
   2.438467,
   2.452902,
   2.453393,
   2.468237,
   2.471607,
   2.484388,
   2.489821,
   2.501762,
   2.508036,
   2.521061,
   2.52625,
   2.543595,
   2.544464,
   2.562678,
   2.576693,
   2.580893,
   2.599107,
   2.617321,
   2.635536,
   2.640864,
   2.65375,
   2.667676,
   2.671964,
   2.684278};
   Double_t Graph1_fy2[427] = {
   0.03767857,
   0.03753589,
   0.03732143,
   0.03696429,
   0.03696295,
   0.03660714,
   0.03625,
   0.03622061,
   0.03589286,
   0.03553571,
   0.03528004,
   0.03517857,
   0.03482143,
   0.03446429,
   0.03410714,
   0.03409957,
   0.03375,
   0.03339286,
   0.03303571,
   0.03267857,
   0.03260587,
   0.03232143,
   0.03196429,
   0.03160714,
   0.03125,
   0.03089286,
   0.03065864,
   0.03053571,
   0.03017857,
   0.02982143,
   0.02946429,
   0.02910714,
   0.02875,
   0.02839286,
   0.02803571,
   0.02783739,
   0.02767857,
   0.02732143,
   0.02696429,
   0.02660714,
   0.02625,
   0.02589286,
   0.02553571,
   0.02517857,
   0.02482143,
   0.02446429,
   0.02410714,
   0.02375,
   0.02339286,
   0.02303571,
   0.02267857,
   0.02232143,
   0.02196429,
   0.02160714,
   0.02125,
   0.02089286,
   0.02053571,
   0.02017857,
   0.01982143,
   0.01946429,
   0.01910714,
   0.01875,
   0.01871312,
   0.01839286,
   0.01803571,
   0.01767857,
   0.01732143,
   0.01696429,
   0.01660714,
   0.01651189,
   0.01625,
   0.01589286,
   0.01553571,
   0.01517857,
   0.01506641,
   0.01482143,
   0.01446429,
   0.01410714,
   0.01396254,
   0.01375,
   0.01339286,
   0.01306108,
   0.01303571,
   0.01267857,
   0.01232143,
   0.01230044,
   0.01196429,
   0.01164184,
   0.01160714,
   0.01125,
   0.01106264,
   0.01089286,
   0.0105413,
   0.01053571,
   0.01017857,
   0.01007506,
   0.009821429,
   0.009649388,
   0.009464286,
   0.009258857,
   0.009107143,
   0.008898996,
   0.00875,
   0.0085658,
   0.008392857,
   0.008255642,
   0.008035714,
   0.007965258,
   0.007692522,
   0.007678572,
   0.007439862,
   0.007321429,
   0.007199697,
   0.006969864,
   0.006964286,
   0.006757649,
   0.006607143,
   0.006551669,
   0.006357837,
   0.00625,
   0.006171114,
   0.005992872,
   0.005892857,
   0.005820455,
   0.005655083,
   0.005535714,
   0.005491771,
   0.005335709,
   0.005178572,
   0.00517571,
   0.005023594,
   0.00486382,
   0.004821429,
   0.004704044,
   0.004535926,
   0.004464286,
   0.004361327,
   0.004177076,
   0.004107143,
   0.003984023,
   0.003779478,
   0.00375,
   0.003566731,
   0.003392857,
   0.003341955,
   0.003108012,
   0.003035714,
   0.002864232,
   0.002678571,
   0.002610015,
   0.002346563,
   0.002321429,
   0.002074982,
   0.001964286,
   0.001794475,
   0.001607143,
   0.00150575,
   0.00125,
   0.001209484,
   0.0009065901,
   0.0008928572,
   0.0005980685,
   0.0005357143,
   0.0002840798,
   0.0001785714,
   0.0001770626,
   0.000174886,
   0.0001728041,
   0.0001708168,
   0.0001689243,
   0.0001671269,
   0.0001654247,
   0.0001638179,
   0.0001623064,
   0.0001608904,
   0.00015957,
   0.0001583452,
   0.0001572159,
   0.0001561822,
   0.000155244,
   0.0001544012,
   0.0001536538,
   0.0001530015,
   0.0001524444,
   0.0001519821,
   0.0001516146,
   0.0001513418,
   0.0001511633,
   0.0001510792,
   0.0001510892,
   0.0001511932,
   0.000151391,
   0.0001516827,
   0.0001520681,
   0.0001525473,
   0.0001531202,
   0.000153787,
   0.0001545478,
   0.0001554028,
   0.0001563523,
   0.0001573967,
   0.0001585364,
   0.0001597719,
   0.0001611039,
   0.0001625331,
   0.0001640603,
   0.0001656865,
   0.0001674128,
   0.0001692402,
   0.0001711701,
   0.000173204,
   0.0001753432,
   0.0001775895,
   0.0001785714,
   0.0005357143,
   0.0005731953,
   0.0008928572,
   0.00125,
   0.001294187,
   0.001607143,
   0.001964286,
   0.002073754,
   0.002321429,
   0.002678571,
   0.002931986,
   0.003035714,
   0.003392857,
   0.00375,
   0.003924502,
   0.004107143,
   0.004464286,
   0.004821429,
   0.005178572,
   0.005264616,
   0.005535714,
   0.005892857,
   0.00625,
   0.006607143,
   0.006964286,
   0.007321429,
   0.007678572,
   0.008035714,
   0.008392857,
   0.008523299,
   0.00875,
   0.009107143,
   0.009464286,
   0.009821429,
   0.009897799,
   0.01017857,
   0.01053571,
   0.01089257,
   0.01089286,
   0.01125,
   0.01160714,
   0.01173187,
   0.01196429,
   0.01232143,
   0.0124854,
   0.01267857,
   0.01303571,
   0.01317818,
   0.01339286,
   0.01375,
   0.01382496,
   0.01410714,
   0.01443406,
   0.01446429,
   0.01482143,
   0.01500991,
   0.01517857,
   0.01553571,
   0.0155593,
   0.01589286,
   0.01608161,
   0.01625,
   0.01658192,
   0.01660714,
   0.01696429,
   0.01705911,
   0.01732143,
   0.01751577,
   0.01767857,
   0.01795296,
   0.01803571,
   0.01837119,
   0.01839286,
   0.01875,
   0.01877069,
   0.01910714,
   0.01915224,
   0.01946429,
   0.0195167,
   0.01982143,
   0.01986456,
   0.02017857,
   0.02019636,
   0.0205123,
   0.02053571,
   0.02081288,
   0.02089286,
   0.02109888,
   0.02125,
   0.02137091,
   0.02160714,
   0.02162952,
   0.02187431,
   0.02196429,
   0.02210654,
   0.02232143,
   0.02232705,
   0.02253488,
   0.02267857,
   0.02273204,
   0.02291792,
   0.02303571,
   0.02309373,
   0.02325921,
   0.02339286,
   0.02341569,
   0.02356244,
   0.02370119,
   0.02375,
   0.02383149,
   0.02395419,
   0.02407025,
   0.02410714,
   0.02417951,
   0.024283,
   0.02438176,
   0.02446429,
   0.02447648,
   0.0245674,
   0.02465631,
   0.02474429,
   0.02482143,
   0.02483245,
   0.02492145,
   0.02501335,
   0.02510957,
   0.02517857,
   0.02521129,
   0.02531965,
   0.02543672,
   0.02553571,
   0.02556376,
   0.02570158,
   0.02585233,
   0.02589286,
   0.02601644,
   0.02619565,
   0.02625,
   0.02639039,
   0.02660225,
   0.02660714,
   0.02683095,
   0.02696429,
   0.02707799,
   0.02732143,
   0.0273437,
   0.02762799,
   0.02767857,
   0.02793128,
   0.02803571,
   0.02825374,
   0.02839286,
   0.02859523,
   0.02875,
   0.02895546,
   0.02910714,
   0.02933402,
   0.02946429,
   0.02973035,
   0.02982143,
   0.03014369,
   0.03017857,
   0.03053571,
   0.03057285,
   0.03089286,
   0.03101656,
   0.03125,
   0.03147377,
   0.03160714,
   0.03194284,
   0.03196429,
   0.03232143,
   0.03242115,
   0.03267857,
   0.03290706,
   0.03303571,
   0.03339286,
   0.03339822,
   0.03375,
   0.03389078,
   0.03410714,
   0.03438264,
   0.03446429,
   0.03482143,
   0.03486982,
   0.03517857,
   0.03534817,
   0.03553571,
   0.03581399,
   0.03589286,
   0.03625,
   0.03626244,
   0.03660714,
   0.03668791,
   0.03696429,
   0.03708549,
   0.03732143,
   0.0374492,
   0.03767857,
   0.0377727,
   0.03803571,
   0.03804928,
   0.03827076,
   0.03839286,
   0.03843043,
   0.03851864,
   0.03852687,
   0.03844496,
   0.03839286,
   0.03826097,
   0.03803571,
   0.0379631,
   0.03767857};
   graph = new TGraph(427,Graph1_fx2,Graph1_fy2);
   graph->SetName("Graph1");
   graph->SetTitle("Graph");

   ci = TColor::GetColor("#fdcd2e");
   graph->SetFillColor(ci);
   graph->SetFillStyle(0);
   graph->SetLineColor(9);
   graph->SetLineWidth(2);
   
   TH1F *Graph_Graph12 = new TH1F("Graph_Graph12","Graph",427,0.7234787,3.021266);
   Graph_Graph12->SetMinimum(0.0001359712);
   Graph_Graph12->SetMaximum(0.04236445);
   Graph_Graph12->SetDirectory(0);
   Graph_Graph12->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph12->SetLineColor(ci);
   Graph_Graph12->GetXaxis()->SetLabelFont(42);
   Graph_Graph12->GetXaxis()->SetTitleOffset(1);
   Graph_Graph12->GetXaxis()->SetTitleFont(42);
   Graph_Graph12->GetYaxis()->SetLabelFont(42);
   Graph_Graph12->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph12->GetYaxis()->SetTitleFont(42);
   Graph_Graph12->GetZaxis()->SetLabelFont(42);
   Graph_Graph12->GetZaxis()->SetTitleOffset(1);
   Graph_Graph12->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph12);
   
   graph->Draw("l");
   
   Double_t Graph2_fx3[205] = {
   1.943393,
   1.957577,
   1.961607,
   1.979821,
   1.998036,
   2.012171,
   2.01625,
   2.034464,
   2.052679,
   2.052849,
   2.070893,
   2.083794,
   2.089107,
   2.107321,
   2.107584,
   2.125536,
   2.125935,
   2.140078,
   2.14375,
   2.15089,
   2.158999,
   2.161964,
   2.164825,
   2.168691,
   2.170851,
   2.171474,
   2.170688,
   2.168588,
   2.165243,
   2.161964,
   2.160694,
   2.15495,
   2.148056,
   2.14375,
   2.139994,
   2.130756,
   2.125536,
   2.120335,
   2.108718,
   2.107321,
   2.095865,
   2.089107,
   2.081791,
   2.070893,
   2.066496,
   2.052679,
   2.049997,
   2.034464,
   2.032341,
   2.01625,
   2.013606,
   1.998036,
   1.993901,
   1.979821,
   1.973367,
   1.961607,
   1.952157,
   1.943393,
   1.930422,
   1.925179,
   1.908297,
   1.906964,
   1.88875,
   1.885793,
   1.870536,
   1.862981,
   1.852321,
   1.839917,
   1.834107,
   1.81658,
   1.815893,
   1.797679,
   1.792677,
   1.779464,
   1.768263,
   1.76125,
   1.743238,
   1.743036,
   1.724821,
   1.716903,
   1.706607,
   1.689388,
   1.688393,
   1.670179,
   1.659429,
   1.651964,
   1.63375,
   1.626228,
   1.615536,
   1.597321,
   1.586884,
   1.579107,
   1.560893,
   1.542679,
   1.531211,
   1.524464,
   1.50625,
   1.488036,
   1.469821,
   1.451607,
   1.433393,
   1.415179,
   1.411632,
   1.396964,
   1.37875,
   1.365425,
   1.360536,
   1.342321,
   1.335925,
   1.324107,
   1.313032,
   1.305893,
   1.294043,
   1.287679,
   1.277809,
   1.269464,
   1.263626,
   1.25125,
   1.251045,
   1.240182,
   1.233036,
   1.23042,
   1.22197,
   1.214821,
   1.214471,
   1.208244,
   1.202949,
   1.198611,
   1.196607,
   1.195309,
   1.193034,
   1.191703,
   1.191311,
   1.191844,
   1.193283,
   1.1956,
   1.196607,
   1.198852,
   1.202985,
   1.207916,
   1.213602,
   1.214821,
   1.220218,
   1.227578,
   1.233036,
   1.235697,
   1.244683,
   1.25125,
   1.254391,
   1.26496,
   1.269464,
   1.276363,
   1.287679,
   1.288523,
   1.301721,
   1.305893,
   1.31585,
   1.324107,
   1.330962,
   1.342321,
   1.347177,
   1.360536,
   1.364631,
   1.37875,
   1.383492,
   1.396964,
   1.403961,
   1.415179,
   1.426281,
   1.433393,
   1.450745,
   1.451607,
   1.469821,
   1.478333,
   1.488036,
   1.50625,
   1.509518,
   1.524464,
   1.542679,
   1.546293,
   1.560893,
   1.579107,
   1.592302,
   1.597321,
   1.615536,
   1.63375,
   1.651964,
   1.659913,
   1.670179,
   1.688393,
   1.706607,
   1.724821,
   1.743036,
   1.76125,
   1.779464,
   1.797679,
   1.815893,
   1.834107,
   1.852321,
   1.870536,
   1.877106,
   1.88875,
   1.906964,
   1.925179,
   1.943393};
   Double_t Graph2_fy3[205] = {
   0.01739667,
   0.01732143,
   0.01729842,
   0.01718762,
   0.01706639,
   0.01696429,
   0.01693207,
   0.0167788,
   0.01660882,
   0.01660714,
   0.01640807,
   0.01625,
   0.01617604,
   0.01589721,
   0.01589286,
   0.0155442,
   0.01553571,
   0.01517857,
   0.01506336,
   0.01482143,
   0.01446429,
   0.01428844,
   0.01410714,
   0.01375,
   0.01339286,
   0.01303571,
   0.01267857,
   0.01232143,
   0.01196429,
   0.01170895,
   0.01160714,
   0.01125,
   0.01089286,
   0.01070427,
   0.01053571,
   0.01017857,
   0.01000162,
   0.009821429,
   0.009464286,
   0.009426194,
   0.009107143,
   0.008937477,
   0.00875,
   0.008497003,
   0.008392857,
   0.008094745,
   0.008035714,
   0.007722291,
   0.007678572,
   0.00737275,
   0.007321429,
   0.007040488,
   0.006964286,
   0.006721062,
   0.006607143,
   0.006411003,
   0.00625,
   0.006107724,
   0.005892857,
   0.005809406,
   0.005535714,
   0.005514811,
   0.005225954,
   0.005178572,
   0.004940457,
   0.004821429,
   0.004656887,
   0.004464286,
   0.004375499,
   0.004107143,
   0.004096752,
   0.003824247,
   0.00375,
   0.003555708,
   0.003392857,
   0.003291583,
   0.003035714,
   0.003032848,
   0.002783878,
   0.002678571,
   0.002542155,
   0.002321429,
   0.00230871,
   0.002088226,
   0.001964286,
   0.001878427,
   0.001682147,
   0.001607143,
   0.001500783,
   0.001335105,
   0.00125,
   0.001186763,
   0.001057909,
   0.0009481941,
   0.0008928572,
   0.0008604467,
   0.0007965464,
   0.0007568601,
   0.0007430847,
   0.0007568203,
   0.0007995893,
   0.0008727286,
   0.0008928572,
   0.0009800428,
   0.001121631,
   0.00125,
   0.00129943,
   0.001518113,
   0.001607143,
   0.001780179,
   0.001964286,
   0.002089586,
   0.002321429,
   0.002453499,
   0.002678571,
   0.002881477,
   0.003035714,
   0.003386593,
   0.003392857,
   0.00375,
   0.004006857,
   0.004107143,
   0.004464286,
   0.004803819,
   0.004821429,
   0.005178572,
   0.005535714,
   0.005892857,
   0.006105194,
   0.00625,
   0.006607143,
   0.006964286,
   0.007321429,
   0.007678572,
   0.008035714,
   0.008392857,
   0.008505945,
   0.00875,
   0.009107143,
   0.009464286,
   0.009821429,
   0.009888994,
   0.01017857,
   0.01053571,
   0.01077843,
   0.01089286,
   0.01125,
   0.01149432,
   0.01160714,
   0.01196429,
   0.0121085,
   0.01232143,
   0.01265463,
   0.01267857,
   0.01303571,
   0.01314417,
   0.01339286,
   0.01359172,
   0.01375,
   0.01400348,
   0.01410714,
   0.01438343,
   0.01446429,
   0.01473487,
   0.01482143,
   0.01506057,
   0.01517857,
   0.01536285,
   0.01553571,
   0.01564373,
   0.01589286,
   0.01590495,
   0.01614481,
   0.01625,
   0.01636727,
   0.01657296,
   0.01660714,
   0.01676024,
   0.01693296,
   0.01696429,
   0.01708833,
   0.01722933,
   0.01732143,
   0.01735582,
   0.01746645,
   0.01756378,
   0.01764785,
   0.01767857,
   0.01771758,
   0.01777368,
   0.01781718,
   0.01784836,
   0.01786748,
   0.01787494,
   0.01787115,
   0.01785659,
   0.01783173,
   0.01779708,
   0.01775313,
   0.01770033,
   0.01767857,
   0.01763766,
   0.01756574,
   0.01748542,
   0.01739667};
   graph = new TGraph(205,Graph2_fx3,Graph2_fy3);
   graph->SetName("Graph2");
   graph->SetTitle("Graph");

   ci = TColor::GetColor("#bee7fd");
   graph->SetFillColor(ci);
   
   TH1F *Graph_Graph23 = new TH1F("Graph_Graph23","Graph",205,1.093294,2.26949);
   Graph_Graph23->SetMinimum(0.0006687762);
   Graph_Graph23->SetMaximum(0.01958812);
   Graph_Graph23->SetDirectory(0);
   Graph_Graph23->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph23->SetLineColor(ci);
   Graph_Graph23->GetXaxis()->SetLabelFont(42);
   Graph_Graph23->GetXaxis()->SetTitleOffset(1);
   Graph_Graph23->GetXaxis()->SetTitleFont(42);
   Graph_Graph23->GetYaxis()->SetLabelFont(42);
   Graph_Graph23->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph23->GetYaxis()->SetTitleFont(42);
   Graph_Graph23->GetZaxis()->SetLabelFont(42);
   Graph_Graph23->GetZaxis()->SetTitleOffset(1);
   Graph_Graph23->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph23);
   
   graph->Draw("f");
   
   Double_t Graph3_fx4[205] = {
   1.943393,
   1.957577,
   1.961607,
   1.979821,
   1.998036,
   2.012171,
   2.01625,
   2.034464,
   2.052679,
   2.052849,
   2.070893,
   2.083794,
   2.089107,
   2.107321,
   2.107584,
   2.125536,
   2.125935,
   2.140078,
   2.14375,
   2.15089,
   2.158999,
   2.161964,
   2.164825,
   2.168691,
   2.170851,
   2.171474,
   2.170688,
   2.168588,
   2.165243,
   2.161964,
   2.160694,
   2.15495,
   2.148056,
   2.14375,
   2.139994,
   2.130756,
   2.125536,
   2.120335,
   2.108718,
   2.107321,
   2.095865,
   2.089107,
   2.081791,
   2.070893,
   2.066496,
   2.052679,
   2.049997,
   2.034464,
   2.032341,
   2.01625,
   2.013606,
   1.998036,
   1.993901,
   1.979821,
   1.973367,
   1.961607,
   1.952157,
   1.943393,
   1.930422,
   1.925179,
   1.908297,
   1.906964,
   1.88875,
   1.885793,
   1.870536,
   1.862981,
   1.852321,
   1.839917,
   1.834107,
   1.81658,
   1.815893,
   1.797679,
   1.792677,
   1.779464,
   1.768263,
   1.76125,
   1.743238,
   1.743036,
   1.724821,
   1.716903,
   1.706607,
   1.689388,
   1.688393,
   1.670179,
   1.659429,
   1.651964,
   1.63375,
   1.626228,
   1.615536,
   1.597321,
   1.586884,
   1.579107,
   1.560893,
   1.542679,
   1.531211,
   1.524464,
   1.50625,
   1.488036,
   1.469821,
   1.451607,
   1.433393,
   1.415179,
   1.411632,
   1.396964,
   1.37875,
   1.365425,
   1.360536,
   1.342321,
   1.335925,
   1.324107,
   1.313032,
   1.305893,
   1.294043,
   1.287679,
   1.277809,
   1.269464,
   1.263626,
   1.25125,
   1.251045,
   1.240182,
   1.233036,
   1.23042,
   1.22197,
   1.214821,
   1.214471,
   1.208244,
   1.202949,
   1.198611,
   1.196607,
   1.195309,
   1.193034,
   1.191703,
   1.191311,
   1.191844,
   1.193283,
   1.1956,
   1.196607,
   1.198852,
   1.202985,
   1.207916,
   1.213602,
   1.214821,
   1.220218,
   1.227578,
   1.233036,
   1.235697,
   1.244683,
   1.25125,
   1.254391,
   1.26496,
   1.269464,
   1.276363,
   1.287679,
   1.288523,
   1.301721,
   1.305893,
   1.31585,
   1.324107,
   1.330962,
   1.342321,
   1.347177,
   1.360536,
   1.364631,
   1.37875,
   1.383492,
   1.396964,
   1.403961,
   1.415179,
   1.426281,
   1.433393,
   1.450745,
   1.451607,
   1.469821,
   1.478333,
   1.488036,
   1.50625,
   1.509518,
   1.524464,
   1.542679,
   1.546293,
   1.560893,
   1.579107,
   1.592302,
   1.597321,
   1.615536,
   1.63375,
   1.651964,
   1.659913,
   1.670179,
   1.688393,
   1.706607,
   1.724821,
   1.743036,
   1.76125,
   1.779464,
   1.797679,
   1.815893,
   1.834107,
   1.852321,
   1.870536,
   1.877106,
   1.88875,
   1.906964,
   1.925179,
   1.943393};
   Double_t Graph3_fy4[205] = {
   0.01739667,
   0.01732143,
   0.01729842,
   0.01718762,
   0.01706639,
   0.01696429,
   0.01693207,
   0.0167788,
   0.01660882,
   0.01660714,
   0.01640807,
   0.01625,
   0.01617604,
   0.01589721,
   0.01589286,
   0.0155442,
   0.01553571,
   0.01517857,
   0.01506336,
   0.01482143,
   0.01446429,
   0.01428844,
   0.01410714,
   0.01375,
   0.01339286,
   0.01303571,
   0.01267857,
   0.01232143,
   0.01196429,
   0.01170895,
   0.01160714,
   0.01125,
   0.01089286,
   0.01070427,
   0.01053571,
   0.01017857,
   0.01000162,
   0.009821429,
   0.009464286,
   0.009426194,
   0.009107143,
   0.008937477,
   0.00875,
   0.008497003,
   0.008392857,
   0.008094745,
   0.008035714,
   0.007722291,
   0.007678572,
   0.00737275,
   0.007321429,
   0.007040488,
   0.006964286,
   0.006721062,
   0.006607143,
   0.006411003,
   0.00625,
   0.006107724,
   0.005892857,
   0.005809406,
   0.005535714,
   0.005514811,
   0.005225954,
   0.005178572,
   0.004940457,
   0.004821429,
   0.004656887,
   0.004464286,
   0.004375499,
   0.004107143,
   0.004096752,
   0.003824247,
   0.00375,
   0.003555708,
   0.003392857,
   0.003291583,
   0.003035714,
   0.003032848,
   0.002783878,
   0.002678571,
   0.002542155,
   0.002321429,
   0.00230871,
   0.002088226,
   0.001964286,
   0.001878427,
   0.001682147,
   0.001607143,
   0.001500783,
   0.001335105,
   0.00125,
   0.001186763,
   0.001057909,
   0.0009481941,
   0.0008928572,
   0.0008604467,
   0.0007965464,
   0.0007568601,
   0.0007430847,
   0.0007568203,
   0.0007995893,
   0.0008727286,
   0.0008928572,
   0.0009800428,
   0.001121631,
   0.00125,
   0.00129943,
   0.001518113,
   0.001607143,
   0.001780179,
   0.001964286,
   0.002089586,
   0.002321429,
   0.002453499,
   0.002678571,
   0.002881477,
   0.003035714,
   0.003386593,
   0.003392857,
   0.00375,
   0.004006857,
   0.004107143,
   0.004464286,
   0.004803819,
   0.004821429,
   0.005178572,
   0.005535714,
   0.005892857,
   0.006105194,
   0.00625,
   0.006607143,
   0.006964286,
   0.007321429,
   0.007678572,
   0.008035714,
   0.008392857,
   0.008505945,
   0.00875,
   0.009107143,
   0.009464286,
   0.009821429,
   0.009888994,
   0.01017857,
   0.01053571,
   0.01077843,
   0.01089286,
   0.01125,
   0.01149432,
   0.01160714,
   0.01196429,
   0.0121085,
   0.01232143,
   0.01265463,
   0.01267857,
   0.01303571,
   0.01314417,
   0.01339286,
   0.01359172,
   0.01375,
   0.01400348,
   0.01410714,
   0.01438343,
   0.01446429,
   0.01473487,
   0.01482143,
   0.01506057,
   0.01517857,
   0.01536285,
   0.01553571,
   0.01564373,
   0.01589286,
   0.01590495,
   0.01614481,
   0.01625,
   0.01636727,
   0.01657296,
   0.01660714,
   0.01676024,
   0.01693296,
   0.01696429,
   0.01708833,
   0.01722933,
   0.01732143,
   0.01735582,
   0.01746645,
   0.01756378,
   0.01764785,
   0.01767857,
   0.01771758,
   0.01777368,
   0.01781718,
   0.01784836,
   0.01786748,
   0.01787494,
   0.01787115,
   0.01785659,
   0.01783173,
   0.01779708,
   0.01775313,
   0.01770033,
   0.01767857,
   0.01763766,
   0.01756574,
   0.01748542,
   0.01739667};
   graph = new TGraph(205,Graph3_fx4,Graph3_fy4);
   graph->SetName("Graph3");
   graph->SetTitle("Graph");

   ci = TColor::GetColor("#18aae7");
   graph->SetFillColor(ci);
   graph->SetFillStyle(3005);
   
   TH1F *Graph_Graph34 = new TH1F("Graph_Graph34","Graph",205,1.093294,2.26949);
   Graph_Graph34->SetMinimum(0.0006687762);
   Graph_Graph34->SetMaximum(0.01958812);
   Graph_Graph34->SetDirectory(0);
   Graph_Graph34->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph34->SetLineColor(ci);
   Graph_Graph34->GetXaxis()->SetLabelFont(42);
   Graph_Graph34->GetXaxis()->SetTitleOffset(1);
   Graph_Graph34->GetXaxis()->SetTitleFont(42);
   Graph_Graph34->GetYaxis()->SetLabelFont(42);
   Graph_Graph34->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph34->GetYaxis()->SetTitleFont(42);
   Graph_Graph34->GetZaxis()->SetLabelFont(42);
   Graph_Graph34->GetZaxis()->SetTitleOffset(1);
   Graph_Graph34->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph34);
   
   graph->Draw("f");
   
   Double_t Graph4_fx5[205] = {
   1.943393,
   1.957577,
   1.961607,
   1.979821,
   1.998036,
   2.012171,
   2.01625,
   2.034464,
   2.052679,
   2.052849,
   2.070893,
   2.083794,
   2.089107,
   2.107321,
   2.107584,
   2.125536,
   2.125935,
   2.140078,
   2.14375,
   2.15089,
   2.158999,
   2.161964,
   2.164825,
   2.168691,
   2.170851,
   2.171474,
   2.170688,
   2.168588,
   2.165243,
   2.161964,
   2.160694,
   2.15495,
   2.148056,
   2.14375,
   2.139994,
   2.130756,
   2.125536,
   2.120335,
   2.108718,
   2.107321,
   2.095865,
   2.089107,
   2.081791,
   2.070893,
   2.066496,
   2.052679,
   2.049997,
   2.034464,
   2.032341,
   2.01625,
   2.013606,
   1.998036,
   1.993901,
   1.979821,
   1.973367,
   1.961607,
   1.952157,
   1.943393,
   1.930422,
   1.925179,
   1.908297,
   1.906964,
   1.88875,
   1.885793,
   1.870536,
   1.862981,
   1.852321,
   1.839917,
   1.834107,
   1.81658,
   1.815893,
   1.797679,
   1.792677,
   1.779464,
   1.768263,
   1.76125,
   1.743238,
   1.743036,
   1.724821,
   1.716903,
   1.706607,
   1.689388,
   1.688393,
   1.670179,
   1.659429,
   1.651964,
   1.63375,
   1.626228,
   1.615536,
   1.597321,
   1.586884,
   1.579107,
   1.560893,
   1.542679,
   1.531211,
   1.524464,
   1.50625,
   1.488036,
   1.469821,
   1.451607,
   1.433393,
   1.415179,
   1.411632,
   1.396964,
   1.37875,
   1.365425,
   1.360536,
   1.342321,
   1.335925,
   1.324107,
   1.313032,
   1.305893,
   1.294043,
   1.287679,
   1.277809,
   1.269464,
   1.263626,
   1.25125,
   1.251045,
   1.240182,
   1.233036,
   1.23042,
   1.22197,
   1.214821,
   1.214471,
   1.208244,
   1.202949,
   1.198611,
   1.196607,
   1.195309,
   1.193034,
   1.191703,
   1.191311,
   1.191844,
   1.193283,
   1.1956,
   1.196607,
   1.198852,
   1.202985,
   1.207916,
   1.213602,
   1.214821,
   1.220218,
   1.227578,
   1.233036,
   1.235697,
   1.244683,
   1.25125,
   1.254391,
   1.26496,
   1.269464,
   1.276363,
   1.287679,
   1.288523,
   1.301721,
   1.305893,
   1.31585,
   1.324107,
   1.330962,
   1.342321,
   1.347177,
   1.360536,
   1.364631,
   1.37875,
   1.383492,
   1.396964,
   1.403961,
   1.415179,
   1.426281,
   1.433393,
   1.450745,
   1.451607,
   1.469821,
   1.478333,
   1.488036,
   1.50625,
   1.509518,
   1.524464,
   1.542679,
   1.546293,
   1.560893,
   1.579107,
   1.592302,
   1.597321,
   1.615536,
   1.63375,
   1.651964,
   1.659913,
   1.670179,
   1.688393,
   1.706607,
   1.724821,
   1.743036,
   1.76125,
   1.779464,
   1.797679,
   1.815893,
   1.834107,
   1.852321,
   1.870536,
   1.877106,
   1.88875,
   1.906964,
   1.925179,
   1.943393};
   Double_t Graph4_fy5[205] = {
   0.01739667,
   0.01732143,
   0.01729842,
   0.01718762,
   0.01706639,
   0.01696429,
   0.01693207,
   0.0167788,
   0.01660882,
   0.01660714,
   0.01640807,
   0.01625,
   0.01617604,
   0.01589721,
   0.01589286,
   0.0155442,
   0.01553571,
   0.01517857,
   0.01506336,
   0.01482143,
   0.01446429,
   0.01428844,
   0.01410714,
   0.01375,
   0.01339286,
   0.01303571,
   0.01267857,
   0.01232143,
   0.01196429,
   0.01170895,
   0.01160714,
   0.01125,
   0.01089286,
   0.01070427,
   0.01053571,
   0.01017857,
   0.01000162,
   0.009821429,
   0.009464286,
   0.009426194,
   0.009107143,
   0.008937477,
   0.00875,
   0.008497003,
   0.008392857,
   0.008094745,
   0.008035714,
   0.007722291,
   0.007678572,
   0.00737275,
   0.007321429,
   0.007040488,
   0.006964286,
   0.006721062,
   0.006607143,
   0.006411003,
   0.00625,
   0.006107724,
   0.005892857,
   0.005809406,
   0.005535714,
   0.005514811,
   0.005225954,
   0.005178572,
   0.004940457,
   0.004821429,
   0.004656887,
   0.004464286,
   0.004375499,
   0.004107143,
   0.004096752,
   0.003824247,
   0.00375,
   0.003555708,
   0.003392857,
   0.003291583,
   0.003035714,
   0.003032848,
   0.002783878,
   0.002678571,
   0.002542155,
   0.002321429,
   0.00230871,
   0.002088226,
   0.001964286,
   0.001878427,
   0.001682147,
   0.001607143,
   0.001500783,
   0.001335105,
   0.00125,
   0.001186763,
   0.001057909,
   0.0009481941,
   0.0008928572,
   0.0008604467,
   0.0007965464,
   0.0007568601,
   0.0007430847,
   0.0007568203,
   0.0007995893,
   0.0008727286,
   0.0008928572,
   0.0009800428,
   0.001121631,
   0.00125,
   0.00129943,
   0.001518113,
   0.001607143,
   0.001780179,
   0.001964286,
   0.002089586,
   0.002321429,
   0.002453499,
   0.002678571,
   0.002881477,
   0.003035714,
   0.003386593,
   0.003392857,
   0.00375,
   0.004006857,
   0.004107143,
   0.004464286,
   0.004803819,
   0.004821429,
   0.005178572,
   0.005535714,
   0.005892857,
   0.006105194,
   0.00625,
   0.006607143,
   0.006964286,
   0.007321429,
   0.007678572,
   0.008035714,
   0.008392857,
   0.008505945,
   0.00875,
   0.009107143,
   0.009464286,
   0.009821429,
   0.009888994,
   0.01017857,
   0.01053571,
   0.01077843,
   0.01089286,
   0.01125,
   0.01149432,
   0.01160714,
   0.01196429,
   0.0121085,
   0.01232143,
   0.01265463,
   0.01267857,
   0.01303571,
   0.01314417,
   0.01339286,
   0.01359172,
   0.01375,
   0.01400348,
   0.01410714,
   0.01438343,
   0.01446429,
   0.01473487,
   0.01482143,
   0.01506057,
   0.01517857,
   0.01536285,
   0.01553571,
   0.01564373,
   0.01589286,
   0.01590495,
   0.01614481,
   0.01625,
   0.01636727,
   0.01657296,
   0.01660714,
   0.01676024,
   0.01693296,
   0.01696429,
   0.01708833,
   0.01722933,
   0.01732143,
   0.01735582,
   0.01746645,
   0.01756378,
   0.01764785,
   0.01767857,
   0.01771758,
   0.01777368,
   0.01781718,
   0.01784836,
   0.01786748,
   0.01787494,
   0.01787115,
   0.01785659,
   0.01783173,
   0.01779708,
   0.01775313,
   0.01770033,
   0.01767857,
   0.01763766,
   0.01756574,
   0.01748542,
   0.01739667};
   graph = new TGraph(205,Graph4_fx5,Graph4_fy5);
   graph->SetName("Graph4");
   graph->SetTitle("Graph");

   ci = TColor::GetColor("#f9f90e");
   graph->SetFillColor(ci);
   graph->SetFillStyle(0);

   ci = TColor::GetColor("#18aae7");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   
   TH1F *Graph_Graph45 = new TH1F("Graph_Graph45","Graph",205,1.093294,2.26949);
   Graph_Graph45->SetMinimum(0.0006687762);
   Graph_Graph45->SetMaximum(0.01958812);
   Graph_Graph45->SetDirectory(0);
   Graph_Graph45->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph45->SetLineColor(ci);
   Graph_Graph45->GetXaxis()->SetLabelFont(42);
   Graph_Graph45->GetXaxis()->SetTitleOffset(1);
   Graph_Graph45->GetXaxis()->SetTitleFont(42);
   Graph_Graph45->GetYaxis()->SetLabelFont(42);
   Graph_Graph45->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph45->GetYaxis()->SetTitleFont(42);
   Graph_Graph45->GetZaxis()->SetLabelFont(42);
   Graph_Graph45->GetZaxis()->SetTitleOffset(1);
   Graph_Graph45->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph45);
   
   graph->Draw("l");
   
   Double_t Graph5_fx6[427] = {
   2.684278,
   2.690178,
   2.69719,
   2.708352,
   2.708393,
   2.717335,
   2.725923,
   2.726607,
   2.733176,
   2.740066,
   2.744821,
   2.746485,
   2.752167,
   2.757647,
   2.762927,
   2.763036,
   2.76755,
   2.772004,
   2.776298,
   2.780436,
   2.78125,
   2.784165,
   2.787696,
   2.791094,
   2.79436,
   2.797494,
   2.799464,
   2.800424,
   2.803102,
   2.80566,
   2.808101,
   2.810422,
   2.812623,
   2.814702,
   2.816659,
   2.817678,
   2.818447,
   2.820062,
   2.821561,
   2.822942,
   2.824203,
   2.825343,
   2.826358,
   2.827247,
   2.828008,
   2.828637,
   2.829132,
   2.829491,
   2.829709,
   2.829784,
   2.829711,
   2.829488,
   2.829111,
   2.828574,
   2.827873,
   2.827003,
   2.825959,
   2.824735,
   2.823325,
   2.821722,
   2.819919,
   2.817908,
   2.817678,
   2.815614,
   2.813086,
   2.810319,
   2.807304,
   2.80403,
   2.800484,
   2.799464,
   2.796575,
   2.792336,
   2.787781,
   2.782893,
   2.78125,
   2.777564,
   2.771822,
   2.765686,
   2.763036,
   2.759044,
   2.751899,
   2.744821,
   2.744268,
   2.735984,
   2.727158,
   2.726607,
   2.717596,
   2.708393,
   2.707384,
   2.696344,
   2.690178,
   2.684494,
   2.671964,
   2.671762,
   2.658,
   2.65375,
   2.643181,
   2.635536,
   2.627198,
   2.617321,
   2.609935,
   2.599107,
   2.591266,
   2.580893,
   2.571049,
   2.562678,
   2.549126,
   2.544464,
   2.52625,
   2.525312,
   2.508036,
   2.499399,
   2.489821,
   2.471607,
   2.471164,
   2.453393,
   2.440382,
   2.435179,
   2.416964,
   2.406825,
   2.39875,
   2.380536,
   2.370363,
   2.362321,
   2.344107,
   2.331122,
   2.325893,
   2.307679,
   2.289819,
   2.289464,
   2.27125,
   2.253036,
   2.248424,
   2.234821,
   2.216607,
   2.20929,
   2.198393,
   2.180179,
   2.173644,
   2.161964,
   2.14375,
   2.141234,
   2.125536,
   2.111438,
   2.107321,
   2.089107,
   2.083682,
   2.070893,
   2.057559,
   2.052679,
   2.034464,
   2.032763,
   2.01625,
   2.009012,
   1.998036,
   1.986167,
   1.979821,
   1.96407,
   1.961607,
   1.943393,
   1.942572,
   1.925179,
   1.921523,
   1.906964,
   1.900878,
   1.88875,
   1.870536,
   1.852321,
   1.834107,
   1.815893,
   1.797679,
   1.779464,
   1.76125,
   1.743036,
   1.724821,
   1.706607,
   1.688393,
   1.670179,
   1.651964,
   1.63375,
   1.615536,
   1.597321,
   1.579107,
   1.560893,
   1.542679,
   1.524464,
   1.50625,
   1.488036,
   1.469821,
   1.451607,
   1.433393,
   1.415179,
   1.396964,
   1.37875,
   1.360536,
   1.342321,
   1.324107,
   1.305893,
   1.287679,
   1.269464,
   1.25125,
   1.233036,
   1.214821,
   1.196607,
   1.178393,
   1.160179,
   1.141964,
   1.12375,
   1.105536,
   1.087321,
   1.069107,
   1.050893,
   1.032679,
   1.025055,
   1.015449,
   1.014464,
   1.006282,
   0.9973276,
   0.99625,
   0.9887892,
   0.9804935,
   0.9780357,
   0.9725786,
   0.9649857,
   0.9598214,
   0.9577388,
   0.9509366,
   0.9445169,
   0.9416071,
   0.9385943,
   0.9332173,
   0.928404,
   0.924227,
   0.9233929,
   0.920789,
   0.9181132,
   0.9162342,
   0.9151803,
   0.9149609,
   0.9155683,
   0.9169801,
   0.9191624,
   0.9220741,
   0.9233929,
   0.9257014,
   0.9299928,
   0.9348837,
   0.9403272,
   0.9416071,
   0.9463522,
   0.9528722,
   0.9598214,
   0.959827,
   0.9673082,
   0.9751614,
   0.9780357,
   0.9834553,
   0.9921221,
   0.99625,
   1.001179,
   1.010594,
   1.014464,
   1.020386,
   1.0305,
   1.032679,
   1.041021,
   1.050893,
   1.051822,
   1.063063,
   1.069107,
   1.074626,
   1.086521,
   1.087321,
   1.098889,
   1.105536,
   1.111606,
   1.12375,
   1.124696,
   1.138302,
   1.141964,
   1.15237,
   1.160179,
   1.166908,
   1.178393,
   1.181962,
   1.196607,
   1.197583,
   1.213867,
   1.214821,
   1.230862,
   1.233036,
   1.248606,
   1.25125,
   1.267185,
   1.269464,
   1.286692,
   1.287679,
   1.305893,
   1.307298,
   1.324107,
   1.329163,
   1.342321,
   1.352395,
   1.360536,
   1.37716,
   1.37875,
   1.396964,
   1.403981,
   1.415179,
   1.432924,
   1.433393,
   1.451607,
   1.464852,
   1.469821,
   1.488036,
   1.500209,
   1.50625,
   1.524464,
   1.540006,
   1.542679,
   1.560893,
   1.579107,
   1.585909,
   1.597321,
   1.615536,
   1.63375,
   1.639889,
   1.651964,
   1.670179,
   1.688393,
   1.704264,
   1.706607,
   1.724821,
   1.743036,
   1.76125,
   1.777199,
   1.779464,
   1.797679,
   1.815893,
   1.834107,
   1.84651,
   1.852321,
   1.870536,
   1.88875,
   1.902996,
   1.906964,
   1.925179,
   1.943393,
   1.947966,
   1.961607,
   1.979821,
   1.984997,
   1.998036,
   2.01625,
   2.016651,
   2.034464,
   2.044425,
   2.052679,
   2.069407,
   2.070893,
   2.089107,
   2.092224,
   2.107321,
   2.113349,
   2.125536,
   2.1331,
   2.14375,
   2.151724,
   2.161964,
   2.169409,
   2.180179,
   2.186302,
   2.198393,
   2.202514,
   2.216607,
   2.218134,
   2.233293,
   2.234821,
   2.248083,
   2.253036,
   2.262493,
   2.27125,
   2.276559,
   2.289464,
   2.290307,
   2.303983,
   2.307679,
   2.317484,
   2.325893,
   2.330785,
   2.343914,
   2.344107,
   2.357241,
   2.362321,
   2.370486,
   2.380536,
   2.383672,
   2.396992,
   2.39875,
   2.410644,
   2.416964,
   2.424441,
   2.435179,
   2.438467,
   2.452902,
   2.453393,
   2.468237,
   2.471607,
   2.484388,
   2.489821,
   2.501762,
   2.508036,
   2.521061,
   2.52625,
   2.543595,
   2.544464,
   2.562678,
   2.576693,
   2.580893,
   2.599107,
   2.617321,
   2.635536,
   2.640864,
   2.65375,
   2.667676,
   2.671964,
   2.684278};
   Double_t Graph5_fy6[427] = {
   0.03767857,
   0.03753589,
   0.03732143,
   0.03696429,
   0.03696295,
   0.03660714,
   0.03625,
   0.03622061,
   0.03589286,
   0.03553571,
   0.03528004,
   0.03517857,
   0.03482143,
   0.03446429,
   0.03410714,
   0.03409957,
   0.03375,
   0.03339286,
   0.03303571,
   0.03267857,
   0.03260587,
   0.03232143,
   0.03196429,
   0.03160714,
   0.03125,
   0.03089286,
   0.03065864,
   0.03053571,
   0.03017857,
   0.02982143,
   0.02946429,
   0.02910714,
   0.02875,
   0.02839286,
   0.02803571,
   0.02783739,
   0.02767857,
   0.02732143,
   0.02696429,
   0.02660714,
   0.02625,
   0.02589286,
   0.02553571,
   0.02517857,
   0.02482143,
   0.02446429,
   0.02410714,
   0.02375,
   0.02339286,
   0.02303571,
   0.02267857,
   0.02232143,
   0.02196429,
   0.02160714,
   0.02125,
   0.02089286,
   0.02053571,
   0.02017857,
   0.01982143,
   0.01946429,
   0.01910714,
   0.01875,
   0.01871312,
   0.01839286,
   0.01803571,
   0.01767857,
   0.01732143,
   0.01696429,
   0.01660714,
   0.01651189,
   0.01625,
   0.01589286,
   0.01553571,
   0.01517857,
   0.01506641,
   0.01482143,
   0.01446429,
   0.01410714,
   0.01396254,
   0.01375,
   0.01339286,
   0.01306108,
   0.01303571,
   0.01267857,
   0.01232143,
   0.01230044,
   0.01196429,
   0.01164184,
   0.01160714,
   0.01125,
   0.01106264,
   0.01089286,
   0.0105413,
   0.01053571,
   0.01017857,
   0.01007506,
   0.009821429,
   0.009649388,
   0.009464286,
   0.009258857,
   0.009107143,
   0.008898996,
   0.00875,
   0.0085658,
   0.008392857,
   0.008255642,
   0.008035714,
   0.007965258,
   0.007692522,
   0.007678572,
   0.007439862,
   0.007321429,
   0.007199697,
   0.006969864,
   0.006964286,
   0.006757649,
   0.006607143,
   0.006551669,
   0.006357837,
   0.00625,
   0.006171114,
   0.005992872,
   0.005892857,
   0.005820455,
   0.005655083,
   0.005535714,
   0.005491771,
   0.005335709,
   0.005178572,
   0.00517571,
   0.005023594,
   0.00486382,
   0.004821429,
   0.004704044,
   0.004535926,
   0.004464286,
   0.004361327,
   0.004177076,
   0.004107143,
   0.003984023,
   0.003779478,
   0.00375,
   0.003566731,
   0.003392857,
   0.003341955,
   0.003108012,
   0.003035714,
   0.002864232,
   0.002678571,
   0.002610015,
   0.002346563,
   0.002321429,
   0.002074982,
   0.001964286,
   0.001794475,
   0.001607143,
   0.00150575,
   0.00125,
   0.001209484,
   0.0009065901,
   0.0008928572,
   0.0005980685,
   0.0005357143,
   0.0002840798,
   0.0001785714,
   0.0001770626,
   0.000174886,
   0.0001728041,
   0.0001708168,
   0.0001689243,
   0.0001671269,
   0.0001654247,
   0.0001638179,
   0.0001623064,
   0.0001608904,
   0.00015957,
   0.0001583452,
   0.0001572159,
   0.0001561822,
   0.000155244,
   0.0001544012,
   0.0001536538,
   0.0001530015,
   0.0001524444,
   0.0001519821,
   0.0001516146,
   0.0001513418,
   0.0001511633,
   0.0001510792,
   0.0001510892,
   0.0001511932,
   0.000151391,
   0.0001516827,
   0.0001520681,
   0.0001525473,
   0.0001531202,
   0.000153787,
   0.0001545478,
   0.0001554028,
   0.0001563523,
   0.0001573967,
   0.0001585364,
   0.0001597719,
   0.0001611039,
   0.0001625331,
   0.0001640603,
   0.0001656865,
   0.0001674128,
   0.0001692402,
   0.0001711701,
   0.000173204,
   0.0001753432,
   0.0001775895,
   0.0001785714,
   0.0005357143,
   0.0005731953,
   0.0008928572,
   0.00125,
   0.001294187,
   0.001607143,
   0.001964286,
   0.002073754,
   0.002321429,
   0.002678571,
   0.002931986,
   0.003035714,
   0.003392857,
   0.00375,
   0.003924502,
   0.004107143,
   0.004464286,
   0.004821429,
   0.005178572,
   0.005264616,
   0.005535714,
   0.005892857,
   0.00625,
   0.006607143,
   0.006964286,
   0.007321429,
   0.007678572,
   0.008035714,
   0.008392857,
   0.008523299,
   0.00875,
   0.009107143,
   0.009464286,
   0.009821429,
   0.009897799,
   0.01017857,
   0.01053571,
   0.01089257,
   0.01089286,
   0.01125,
   0.01160714,
   0.01173187,
   0.01196429,
   0.01232143,
   0.0124854,
   0.01267857,
   0.01303571,
   0.01317818,
   0.01339286,
   0.01375,
   0.01382496,
   0.01410714,
   0.01443406,
   0.01446429,
   0.01482143,
   0.01500991,
   0.01517857,
   0.01553571,
   0.0155593,
   0.01589286,
   0.01608161,
   0.01625,
   0.01658192,
   0.01660714,
   0.01696429,
   0.01705911,
   0.01732143,
   0.01751577,
   0.01767857,
   0.01795296,
   0.01803571,
   0.01837119,
   0.01839286,
   0.01875,
   0.01877069,
   0.01910714,
   0.01915224,
   0.01946429,
   0.0195167,
   0.01982143,
   0.01986456,
   0.02017857,
   0.02019636,
   0.0205123,
   0.02053571,
   0.02081288,
   0.02089286,
   0.02109888,
   0.02125,
   0.02137091,
   0.02160714,
   0.02162952,
   0.02187431,
   0.02196429,
   0.02210654,
   0.02232143,
   0.02232705,
   0.02253488,
   0.02267857,
   0.02273204,
   0.02291792,
   0.02303571,
   0.02309373,
   0.02325921,
   0.02339286,
   0.02341569,
   0.02356244,
   0.02370119,
   0.02375,
   0.02383149,
   0.02395419,
   0.02407025,
   0.02410714,
   0.02417951,
   0.024283,
   0.02438176,
   0.02446429,
   0.02447648,
   0.0245674,
   0.02465631,
   0.02474429,
   0.02482143,
   0.02483245,
   0.02492145,
   0.02501335,
   0.02510957,
   0.02517857,
   0.02521129,
   0.02531965,
   0.02543672,
   0.02553571,
   0.02556376,
   0.02570158,
   0.02585233,
   0.02589286,
   0.02601644,
   0.02619565,
   0.02625,
   0.02639039,
   0.02660225,
   0.02660714,
   0.02683095,
   0.02696429,
   0.02707799,
   0.02732143,
   0.0273437,
   0.02762799,
   0.02767857,
   0.02793128,
   0.02803571,
   0.02825374,
   0.02839286,
   0.02859523,
   0.02875,
   0.02895546,
   0.02910714,
   0.02933402,
   0.02946429,
   0.02973035,
   0.02982143,
   0.03014369,
   0.03017857,
   0.03053571,
   0.03057285,
   0.03089286,
   0.03101656,
   0.03125,
   0.03147377,
   0.03160714,
   0.03194284,
   0.03196429,
   0.03232143,
   0.03242115,
   0.03267857,
   0.03290706,
   0.03303571,
   0.03339286,
   0.03339822,
   0.03375,
   0.03389078,
   0.03410714,
   0.03438264,
   0.03446429,
   0.03482143,
   0.03486982,
   0.03517857,
   0.03534817,
   0.03553571,
   0.03581399,
   0.03589286,
   0.03625,
   0.03626244,
   0.03660714,
   0.03668791,
   0.03696429,
   0.03708549,
   0.03732143,
   0.0374492,
   0.03767857,
   0.0377727,
   0.03803571,
   0.03804928,
   0.03827076,
   0.03839286,
   0.03843043,
   0.03851864,
   0.03852687,
   0.03844496,
   0.03839286,
   0.03826097,
   0.03803571,
   0.0379631,
   0.03767857};
   graph = new TGraph(427,Graph5_fx6,Graph5_fy6);
   graph->SetName("Graph5");
   graph->SetTitle("Graph");

   ci = TColor::GetColor("#fdcd2e");
   graph->SetFillColor(ci);
   graph->SetFillStyle(0);
   graph->SetLineColor(9);
   graph->SetLineStyle(2);
   graph->SetLineWidth(2);
   
   TH1F *Graph_Graph56 = new TH1F("Graph_Graph56","Graph",427,0.7234787,3.021266);
   Graph_Graph56->SetMinimum(0.0001359712);
   Graph_Graph56->SetMaximum(0.04236445);
   Graph_Graph56->SetDirectory(0);
   Graph_Graph56->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph56->SetLineColor(ci);
   Graph_Graph56->GetXaxis()->SetLabelFont(42);
   Graph_Graph56->GetXaxis()->SetTitleOffset(1);
   Graph_Graph56->GetXaxis()->SetTitleFont(42);
   Graph_Graph56->GetYaxis()->SetLabelFont(42);
   Graph_Graph56->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph56->GetYaxis()->SetTitleFont(42);
   Graph_Graph56->GetZaxis()->SetLabelFont(42);
   Graph_Graph56->GetZaxis()->SetTitleOffset(1);
   Graph_Graph56->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph56);
   
   graph->Draw("l");
   
   Double_t Graph6_fx7[205] = {
   1.943393,
   1.957577,
   1.961607,
   1.979821,
   1.998036,
   2.012171,
   2.01625,
   2.034464,
   2.052679,
   2.052849,
   2.070893,
   2.083794,
   2.089107,
   2.107321,
   2.107584,
   2.125536,
   2.125935,
   2.140078,
   2.14375,
   2.15089,
   2.158999,
   2.161964,
   2.164825,
   2.168691,
   2.170851,
   2.171474,
   2.170688,
   2.168588,
   2.165243,
   2.161964,
   2.160694,
   2.15495,
   2.148056,
   2.14375,
   2.139994,
   2.130756,
   2.125536,
   2.120335,
   2.108718,
   2.107321,
   2.095865,
   2.089107,
   2.081791,
   2.070893,
   2.066496,
   2.052679,
   2.049997,
   2.034464,
   2.032341,
   2.01625,
   2.013606,
   1.998036,
   1.993901,
   1.979821,
   1.973367,
   1.961607,
   1.952157,
   1.943393,
   1.930422,
   1.925179,
   1.908297,
   1.906964,
   1.88875,
   1.885793,
   1.870536,
   1.862981,
   1.852321,
   1.839917,
   1.834107,
   1.81658,
   1.815893,
   1.797679,
   1.792677,
   1.779464,
   1.768263,
   1.76125,
   1.743238,
   1.743036,
   1.724821,
   1.716903,
   1.706607,
   1.689388,
   1.688393,
   1.670179,
   1.659429,
   1.651964,
   1.63375,
   1.626228,
   1.615536,
   1.597321,
   1.586884,
   1.579107,
   1.560893,
   1.542679,
   1.531211,
   1.524464,
   1.50625,
   1.488036,
   1.469821,
   1.451607,
   1.433393,
   1.415179,
   1.411632,
   1.396964,
   1.37875,
   1.365425,
   1.360536,
   1.342321,
   1.335925,
   1.324107,
   1.313032,
   1.305893,
   1.294043,
   1.287679,
   1.277809,
   1.269464,
   1.263626,
   1.25125,
   1.251045,
   1.240182,
   1.233036,
   1.23042,
   1.22197,
   1.214821,
   1.214471,
   1.208244,
   1.202949,
   1.198611,
   1.196607,
   1.195309,
   1.193034,
   1.191703,
   1.191311,
   1.191844,
   1.193283,
   1.1956,
   1.196607,
   1.198852,
   1.202985,
   1.207916,
   1.213602,
   1.214821,
   1.220218,
   1.227578,
   1.233036,
   1.235697,
   1.244683,
   1.25125,
   1.254391,
   1.26496,
   1.269464,
   1.276363,
   1.287679,
   1.288523,
   1.301721,
   1.305893,
   1.31585,
   1.324107,
   1.330962,
   1.342321,
   1.347177,
   1.360536,
   1.364631,
   1.37875,
   1.383492,
   1.396964,
   1.403961,
   1.415179,
   1.426281,
   1.433393,
   1.450745,
   1.451607,
   1.469821,
   1.478333,
   1.488036,
   1.50625,
   1.509518,
   1.524464,
   1.542679,
   1.546293,
   1.560893,
   1.579107,
   1.592302,
   1.597321,
   1.615536,
   1.63375,
   1.651964,
   1.659913,
   1.670179,
   1.688393,
   1.706607,
   1.724821,
   1.743036,
   1.76125,
   1.779464,
   1.797679,
   1.815893,
   1.834107,
   1.852321,
   1.870536,
   1.877106,
   1.88875,
   1.906964,
   1.925179,
   1.943393};
   Double_t Graph6_fy7[205] = {
   0.01739667,
   0.01732143,
   0.01729842,
   0.01718762,
   0.01706639,
   0.01696429,
   0.01693207,
   0.0167788,
   0.01660882,
   0.01660714,
   0.01640807,
   0.01625,
   0.01617604,
   0.01589721,
   0.01589286,
   0.0155442,
   0.01553571,
   0.01517857,
   0.01506336,
   0.01482143,
   0.01446429,
   0.01428844,
   0.01410714,
   0.01375,
   0.01339286,
   0.01303571,
   0.01267857,
   0.01232143,
   0.01196429,
   0.01170895,
   0.01160714,
   0.01125,
   0.01089286,
   0.01070427,
   0.01053571,
   0.01017857,
   0.01000162,
   0.009821429,
   0.009464286,
   0.009426194,
   0.009107143,
   0.008937477,
   0.00875,
   0.008497003,
   0.008392857,
   0.008094745,
   0.008035714,
   0.007722291,
   0.007678572,
   0.00737275,
   0.007321429,
   0.007040488,
   0.006964286,
   0.006721062,
   0.006607143,
   0.006411003,
   0.00625,
   0.006107724,
   0.005892857,
   0.005809406,
   0.005535714,
   0.005514811,
   0.005225954,
   0.005178572,
   0.004940457,
   0.004821429,
   0.004656887,
   0.004464286,
   0.004375499,
   0.004107143,
   0.004096752,
   0.003824247,
   0.00375,
   0.003555708,
   0.003392857,
   0.003291583,
   0.003035714,
   0.003032848,
   0.002783878,
   0.002678571,
   0.002542155,
   0.002321429,
   0.00230871,
   0.002088226,
   0.001964286,
   0.001878427,
   0.001682147,
   0.001607143,
   0.001500783,
   0.001335105,
   0.00125,
   0.001186763,
   0.001057909,
   0.0009481941,
   0.0008928572,
   0.0008604467,
   0.0007965464,
   0.0007568601,
   0.0007430847,
   0.0007568203,
   0.0007995893,
   0.0008727286,
   0.0008928572,
   0.0009800428,
   0.001121631,
   0.00125,
   0.00129943,
   0.001518113,
   0.001607143,
   0.001780179,
   0.001964286,
   0.002089586,
   0.002321429,
   0.002453499,
   0.002678571,
   0.002881477,
   0.003035714,
   0.003386593,
   0.003392857,
   0.00375,
   0.004006857,
   0.004107143,
   0.004464286,
   0.004803819,
   0.004821429,
   0.005178572,
   0.005535714,
   0.005892857,
   0.006105194,
   0.00625,
   0.006607143,
   0.006964286,
   0.007321429,
   0.007678572,
   0.008035714,
   0.008392857,
   0.008505945,
   0.00875,
   0.009107143,
   0.009464286,
   0.009821429,
   0.009888994,
   0.01017857,
   0.01053571,
   0.01077843,
   0.01089286,
   0.01125,
   0.01149432,
   0.01160714,
   0.01196429,
   0.0121085,
   0.01232143,
   0.01265463,
   0.01267857,
   0.01303571,
   0.01314417,
   0.01339286,
   0.01359172,
   0.01375,
   0.01400348,
   0.01410714,
   0.01438343,
   0.01446429,
   0.01473487,
   0.01482143,
   0.01506057,
   0.01517857,
   0.01536285,
   0.01553571,
   0.01564373,
   0.01589286,
   0.01590495,
   0.01614481,
   0.01625,
   0.01636727,
   0.01657296,
   0.01660714,
   0.01676024,
   0.01693296,
   0.01696429,
   0.01708833,
   0.01722933,
   0.01732143,
   0.01735582,
   0.01746645,
   0.01756378,
   0.01764785,
   0.01767857,
   0.01771758,
   0.01777368,
   0.01781718,
   0.01784836,
   0.01786748,
   0.01787494,
   0.01787115,
   0.01785659,
   0.01783173,
   0.01779708,
   0.01775313,
   0.01770033,
   0.01767857,
   0.01763766,
   0.01756574,
   0.01748542,
   0.01739667};
   graph = new TGraph(205,Graph6_fx7,Graph6_fy7);
   graph->SetName("Graph6");
   graph->SetTitle("Graph");

   ci = TColor::GetColor("#f9f90e");
   graph->SetFillColor(ci);
   graph->SetFillStyle(0);

   ci = TColor::GetColor("#18aae7");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(2);
   
   TH1F *Graph_Graph67 = new TH1F("Graph_Graph67","Graph",205,1.093294,2.26949);
   Graph_Graph67->SetMinimum(0.0006687762);
   Graph_Graph67->SetMaximum(0.01958812);
   Graph_Graph67->SetDirectory(0);
   Graph_Graph67->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph67->SetLineColor(ci);
   Graph_Graph67->GetXaxis()->SetLabelFont(42);
   Graph_Graph67->GetXaxis()->SetTitleOffset(1);
   Graph_Graph67->GetXaxis()->SetTitleFont(42);
   Graph_Graph67->GetYaxis()->SetLabelFont(42);
   Graph_Graph67->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph67->GetYaxis()->SetTitleFont(42);
   Graph_Graph67->GetZaxis()->SetLabelFont(42);
   Graph_Graph67->GetZaxis()->SetTitleOffset(1);
   Graph_Graph67->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph67);
   
   graph->Draw("l");
   TGaxis *gaxis = new TGaxis(0.55,0.05,3.1,0.05,31.51268,177.6169,407,"-U");
   gaxis->SetLabelOffset(0.005);
   gaxis->SetLabelSize(0.04);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(1);
   gaxis->SetTitleSize(0.04);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(62);
   gaxis->SetName("axist");
   gaxis->Draw();
   gaxis = new TGaxis(0.55,0,3.1,0,31.51268,177.6169,407,"");
   gaxis->SetLabelOffset(0.005);
   gaxis->SetLabelSize(35);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(0.8);
   gaxis->SetTitleSize(45);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(133);
   gaxis->SetName("axisb");
   gaxis->SetTitle("#it{#gamma} [#circ]");
   gaxis->SetLabelFont(133);
   gaxis->Draw();
   gaxis = new TGaxis(0.55,0,0.55,0.05,0,0.05,407,"");
   gaxis->SetLabelOffset(0.01);
   gaxis->SetLabelSize(35);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(0.8);
   gaxis->SetTitleSize(45);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(133);
   gaxis->SetName("axisl");
   gaxis->SetTitle("#it{r_{B}^{D*#pi}}");
   gaxis->SetLabelFont(133);
   gaxis->Draw();
   gaxis = new TGaxis(3.1,0,3.1,0.05,0,0.05,407,"+U");
   gaxis->SetLabelOffset(0.005);
   gaxis->SetLabelSize(0.04);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(1);
   gaxis->SetTitleSize(0.04);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(62);
   gaxis->SetName("axisr");
   gaxis->Draw();
   TMarker *marker = new TMarker(1.606709,0.009154136,20);
   marker->SetMarkerColor(9);
   marker->SetMarkerStyle(20);
   marker->SetMarkerSize(1.1);
   marker->Draw();
   
   TLegend *leg = new TLegend(-99,-99,-98.62,-98.85,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(133);
   leg->SetTextSize(29);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("NULL","","");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.65,0.86,0.875,0.94,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetTextAlign(32);
   pt->SetTextFont(133);
   pt->SetTextSize(45);
   TText *pt_LaTex = pt->AddText("#lower[0.5]{#splitline{LHCb}{9 fb^{-1}}}");
   pt->Draw();
   gammacharm_lhcb_GGSZ_PAPER_g_r_dstpiUID2->Modified();
   gammacharm_lhcb_GGSZ_PAPER_g_r_dstpiUID2->cd();
   gammacharm_lhcb_GGSZ_PAPER_g_r_dstpiUID2->SetSelected(gammacharm_lhcb_GGSZ_PAPER_g_r_dstpiUID2);
}


==> figs/Fig5d.C <==
void gammacharm_lhcb_GGSZ_PAPER_g_d_dstpi()
{
//=========Macro generated from canvas: gammacharm_lhcb_GGSZ_PAPER_g_d_dstpiUID2/
//=========  (Wed Aug 23 20:02:30 2023) by ROOT version 6.22/00
   TCanvas *gammacharm_lhcb_GGSZ_PAPER_g_d_dstpiUID2 = new TCanvas("gammacharm_lhcb_GGSZ_PAPER_g_d_dstpiUID2", "",0,0,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   gammacharm_lhcb_GGSZ_PAPER_g_d_dstpiUID2->SetHighLightColor(2);
   gammacharm_lhcb_GGSZ_PAPER_g_d_dstpiUID2->Range(-0.009999988,2.38421,3.49,6.594737);
   gammacharm_lhcb_GGSZ_PAPER_g_d_dstpiUID2->SetFillColor(0);
   gammacharm_lhcb_GGSZ_PAPER_g_d_dstpiUID2->SetBorderMode(0);
   gammacharm_lhcb_GGSZ_PAPER_g_d_dstpiUID2->SetBorderSize(2);
   gammacharm_lhcb_GGSZ_PAPER_g_d_dstpiUID2->SetLeftMargin(0.16);
   gammacharm_lhcb_GGSZ_PAPER_g_d_dstpiUID2->SetTopMargin(0.07);
   gammacharm_lhcb_GGSZ_PAPER_g_d_dstpiUID2->SetBottomMargin(0.17);
   gammacharm_lhcb_GGSZ_PAPER_g_d_dstpiUID2->SetFrameBorderMode(0);
   gammacharm_lhcb_GGSZ_PAPER_g_d_dstpiUID2->SetFrameBorderMode(0);
   
   TH2F *haxesUID3__1 = new TH2F("haxesUID3__1","haxes",100,0.55,3.14,100,3.1,6.3);
   haxesUID3__1->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   haxesUID3__1->SetLineColor(ci);
   haxesUID3__1->GetXaxis()->SetTitle("#it{#gamma} [#circ]");
   haxesUID3__1->GetXaxis()->SetNdivisions(0);
   haxesUID3__1->GetXaxis()->SetLabelFont(133);
   haxesUID3__1->GetXaxis()->SetLabelSize(35);
   haxesUID3__1->GetXaxis()->SetTitleSize(45);
   haxesUID3__1->GetXaxis()->SetTitleOffset(0.85);
   haxesUID3__1->GetXaxis()->SetTitleFont(133);
   haxesUID3__1->GetYaxis()->SetTitle("#it{#delta_{B}^{D*#pi}} [#circ]");
   haxesUID3__1->GetYaxis()->SetNdivisions(0);
   haxesUID3__1->GetYaxis()->SetLabelFont(133);
   haxesUID3__1->GetYaxis()->SetLabelOffset(0.01);
   haxesUID3__1->GetYaxis()->SetLabelSize(35);
   haxesUID3__1->GetYaxis()->SetTitleSize(45);
   haxesUID3__1->GetYaxis()->SetTitleFont(133);
   haxesUID3__1->GetZaxis()->SetLabelFont(42);
   haxesUID3__1->GetZaxis()->SetTitleOffset(1);
   haxesUID3__1->GetZaxis()->SetTitleFont(42);
   haxesUID3__1->Draw("");
   
   Double_t Graph0_fx1[503] = {
   2.33864,
   2.35375,
   2.355388,
   2.37224,
   2.37225,
   2.38916,
   2.39075,
   2.406167,
   2.40925,
   2.423255,
   2.42775,
   2.44041,
   2.44625,
   2.457624,
   2.46475,
   2.474882,
   2.48325,
   2.492169,
   2.50175,
   2.509466,
   2.52025,
   2.526751,
   2.53875,
   2.543999,
   2.55725,
   2.561179,
   2.57575,
   2.578258,
   2.59425,
   2.595196,
   2.611926,
   2.61275,
   2.628385,
   2.63125,
   2.644556,
   2.64975,
   2.660385,
   2.66825,
   2.675825,
   2.68675,
   2.690827,
   2.70525,
   2.705347,
   2.719159,
   2.72375,
   2.732385,
   2.74225,
   2.745007,
   2.756839,
   2.76075,
   2.767887,
   2.778239,
   2.77925,
   2.787584,
   2.796216,
   2.79775,
   2.803805,
   2.810531,
   2.81625,
   2.81639,
   2.821084,
   2.824824,
   2.82755,
   2.829204,
   2.829732,
   2.82908,
   2.827199,
   2.824043,
   2.819566,
   2.81625,
   2.813584,
   2.80593,
   2.79775,
   2.796698,
   2.785327,
   2.77925,
   2.771842,
   2.76075,
   2.75587,
   2.74225,
   2.736897,
   2.72375,
   2.714324,
   2.70525,
   2.687458,
   2.68675,
   2.66825,
   2.654584,
   2.64975,
   2.63125,
   2.614055,
   2.61275,
   2.59425,
   2.57575,
   2.562089,
   2.55725,
   2.53875,
   2.52025,
   2.50175,
   2.493371,
   2.48325,
   2.46475,
   2.44625,
   2.42775,
   2.40925,
   2.402982,
   2.39075,
   2.37225,
   2.35375,
   2.33525,
   2.31675,
   2.306595,
   2.29825,
   2.27975,
   2.26125,
   2.24275,
   2.23601,
   2.22425,
   2.20575,
   2.192362,
   2.18725,
   2.16875,
   2.163131,
   2.15025,
   2.140364,
   2.13175,
   2.120947,
   2.11325,
   2.10368,
   2.09475,
   2.08793,
   2.07625,
   2.073342,
   2.059728,
   2.05775,
   2.04693,
   2.03925,
   2.034817,
   2.023342,
   2.02075,
   2.012437,
   2.00225,
   2.002087,
   1.992216,
   1.98375,
   1.982865,
   1.973943,
   1.965532,
   1.96525,
   1.957508,
   1.949977,
   1.94675,
   1.942867,
   1.936188,
   1.929995,
   1.92825,
   1.924194,
   1.91884,
   1.913968,
   1.90975,
   1.909569,
   1.905547,
   1.902009,
   1.898953,
   1.896377,
   1.894283,
   1.892669,
   1.891538,
   1.89125,
   1.890879,
   1.890712,
   1.89105,
   1.89125,
   1.891878,
   1.8932,
   1.895027,
   1.897365,
   1.900224,
   1.90361,
   1.907534,
   1.90975,
   1.911941,
   1.916824,
   1.922258,
   1.92825,
   1.928253,
   1.934641,
   1.941595,
   1.94675,
   1.949064,
   1.956969,
   1.96525,
   1.965449,
   1.974297,
   1.983726,
   1.98375,
   1.993506,
   1.98375,
   1.96525,
   1.94675,
   1.92825,
   1.90975,
   1.89125,
   1.87275,
   1.85425,
   1.83575,
   1.81725,
   1.79875,
   1.78025,
   1.76175,
   1.74325,
   1.72475,
   1.70625,
   1.68775,
   1.66925,
   1.65075,
   1.63225,
   1.61375,
   1.59525,
   1.57675,
   1.55825,
   1.53975,
   1.52125,
   1.50275,
   1.48425,
   1.46575,
   1.44725,
   1.42875,
   1.41025,
   1.39175,
   1.37325,
   1.35475,
   1.33625,
   1.31775,
   1.29925,
   1.28075,
   1.26225,
   1.24375,
   1.22525,
   1.20675,
   1.18825,
   1.16975,
   1.15125,
   1.13275,
   1.11425,
   1.09575,
   1.07725,
   1.05875,
   1.04025,
   1.02175,
   1.00325,
   0.9870645,
   0.9899389,
   0.9927514,
   0.9954935,
   0.9981586,
   1.00074,
   1.003231,
   1.00325,
   1.005704,
   1.008074,
   1.010337,
   1.012486,
   1.014519,
   1.016433,
   1.018223,
   1.019888,
   1.021425,
   1.02175,
   1.022872,
   1.024196,
   1.025383,
   1.026434,
   1.027348,
   1.028125,
   1.028766,
   1.02927,
   1.029641,
   1.029877,
   1.029982,
   1.029957,
   1.029803,
   1.029523,
   1.02912,
   1.028595,
   1.027953,
   1.027194,
   1.026323,
   1.025342,
   1.024256,
   1.023066,
   1.021777,
   1.02175,
   1.020432,
   1.018998,
   1.017476,
   1.015871,
   1.014186,
   1.012424,
   1.01059,
   1.008687,
   1.006719,
   1.004689,
   1.00325,
   1.002618,
   1.00053,
   0.9983921,
   0.9962079,
   0.9939813,
   0.991717,
   0.9894177,
   0.9870882,
   0.98475,
   0.9847323,
   0.9824032,
   0.9800552,
   0.9776912,
   0.9753163,
   0.9729336,
   0.9705473,
   0.9681612,
   0.96625,
   0.9657882,
   0.9634572,
   0.9611379,
   0.9588334,
   0.9565481,
   0.954286,
   0.9520506,
   0.9498463,
   0.94775,
   0.9476769,
   0.9455779,
   0.9435193,
   0.9415053,
   0.9395395,
   0.9376248,
   0.9357656,
   0.9339647,
   0.9322253,
   0.9305506,
   0.92925,
   0.9289482,
   0.9274337,
   0.9259918,
   0.9246262,
   0.9233396,
   0.9221346,
   0.9210143,
   0.9199808,
   0.9190372,
   0.9181858,
   0.9174287,
   0.9167685,
   0.9162073,
   0.9157477,
   0.9153914,
   0.9151403,
   0.9149963,
   0.9149613,
   0.9150371,
   0.9152252,
   0.9155267,
   0.9159427,
   0.9164748,
   0.9171235,
   0.9178897,
   0.9187739,
   0.9197758,
   0.920896,
   0.9221334,
   0.9234879,
   0.924958,
   0.9265423,
   0.9282389,
   0.92925,
   0.9300567,
   0.9319983,
   0.9340449,
   0.9361932,
   0.9384384,
   0.9407749,
   0.9431973,
   0.9456991,
   0.94775,
   0.9482833,
   0.9509726,
   0.9537216,
   0.9565212,
   0.9593627,
   0.9622367,
   0.9651336,
   0.96625,
   0.9680863,
   0.9710716,
   0.9740522,
   0.9770192,
   0.9799622,
   0.9828722,
   0.98475,
   0.9857685,
   0.9886681,
   0.9908452,
   1.00325,
   1.02175,
   1.04025,
   1.05875,
   1.07725,
   1.09575,
   1.11425,
   1.13275,
   1.15125,
   1.16975,
   1.18825,
   1.20675,
   1.22525,
   1.24375,
   1.26225,
   1.28075,
   1.29925,
   1.31775,
   1.33625,
   1.35475,
   1.37325,
   1.39175,
   1.41025,
   1.42875,
   1.44725,
   1.46575,
   1.48425,
   1.50275,
   1.52125,
   1.53975,
   1.55825,
   1.57675,
   1.59525,
   1.61375,
   1.63225,
   1.65075,
   1.66925,
   1.68775,
   1.70625,
   1.72475,
   1.74325,
   1.76175,
   1.78025,
   1.79875,
   1.81725,
   1.83575,
   1.85425,
   1.87275,
   1.89125,
   1.90975,
   1.92825,
   1.94675,
   1.96525,
   1.980648,
   1.98375,
   1.988005,
   1.998041,
   2.00225,
   2.008513,
   2.01946,
   2.02075,
   2.030761,
   2.03925,
   2.042525,
   2.054664,
   2.05775,
   2.06716,
   2.07625,
   2.080053,
   2.093293,
   2.09475,
   2.10682,
   2.11325,
   2.120683,
   2.13175,
   2.13486,
   2.149312,
   2.15025,
   2.163989,
   2.16875,
   2.178925,
   2.18725,
   2.194099,
   2.20575,
   2.209495,
   2.22425,
   2.225095,
   2.240855,
   2.24275,
   2.25678,
   2.26125,
   2.272868,
   2.27975,
   2.28911,
   2.29825,
   2.305492,
   2.31675,
   2.322005,
   2.33525,
   2.33864};
   Double_t Graph0_fy1[503] = {
   5.694286,
   5.673651,
   5.671429,
   5.648572,
   5.648558,
   5.625714,
   5.623565,
   5.602857,
   5.598712,
   5.58,
   5.573984,
   5.557143,
   5.54936,
   5.534286,
   5.52482,
   5.511429,
   5.50034,
   5.488572,
   5.47589,
   5.465714,
   5.451439,
   5.442857,
   5.426947,
   5.42,
   5.402368,
   5.397143,
   5.377644,
   5.374286,
   5.352707,
   5.351429,
   5.328572,
   5.327431,
   5.305714,
   5.301683,
   5.282857,
   5.275394,
   5.26,
   5.24841,
   5.237143,
   5.220548,
   5.214286,
   5.191584,
   5.191429,
   5.168572,
   5.16072,
   5.145714,
   5.12792,
   5.122857,
   5.1,
   5.092014,
   5.077143,
   5.054286,
   5.051863,
   5.031429,
   5.008572,
   5.004043,
   4.985714,
   4.962857,
   4.940561,
   4.94,
   4.917143,
   4.894286,
   4.871429,
   4.848571,
   4.825714,
   4.802857,
   4.78,
   4.757143,
   4.734286,
   4.72117,
   4.711429,
   4.688571,
   4.668135,
   4.665714,
   4.642857,
   4.63208,
   4.62,
   4.603718,
   4.597143,
   4.580339,
   4.574286,
   4.560486,
   4.551429,
   4.543248,
   4.528571,
   4.528019,
   4.514704,
   4.505714,
   4.502676,
   4.49197,
   4.482857,
   4.482191,
   4.473473,
   4.465458,
   4.46,
   4.458126,
   4.45148,
   4.445319,
   4.43958,
   4.437143,
   4.434274,
   4.429325,
   4.424623,
   4.420114,
   4.415742,
   4.414286,
   4.411505,
   4.407312,
   4.403069,
   4.3987,
   4.394118,
   4.391429,
   4.38926,
   4.384012,
   4.378152,
   4.371441,
   4.368571,
   4.36362,
   4.354173,
   4.345714,
   4.342463,
   4.328045,
   4.322857,
   4.310688,
   4.3,
   4.290429,
   4.277143,
   4.267392,
   4.254286,
   4.241666,
   4.231429,
   4.213303,
   4.208571,
   4.185714,
   4.182286,
   4.162857,
   4.148513,
   4.14,
   4.117143,
   4.111792,
   4.094286,
   4.071794,
   4.071429,
   4.048571,
   4.027894,
   4.025714,
   4.002857,
   3.98,
   3.979197,
   3.957143,
   3.934286,
   3.923895,
   3.911429,
   3.888571,
   3.865714,
   3.858797,
   3.842857,
   3.82,
   3.797143,
   3.775215,
   3.774286,
   3.751429,
   3.728571,
   3.705714,
   3.682857,
   3.66,
   3.637143,
   3.614286,
   3.604167,
   3.591429,
   3.568571,
   3.545714,
   3.540331,
   3.522857,
   3.5,
   3.477143,
   3.454286,
   3.431429,
   3.408571,
   3.385714,
   3.37435,
   3.362857,
   3.34,
   3.317143,
   3.294296,
   3.294286,
   3.271428,
   3.248571,
   3.232864,
   3.225714,
   3.202857,
   3.180541,
   3.18,
   3.157143,
   3.134286,
   3.134229,
   3.111428,
   3.111156,
   3.110667,
   3.110211,
   3.109785,
   3.109387,
   3.109015,
   3.108668,
   3.108343,
   3.108041,
   3.107759,
   3.107497,
   3.107254,
   3.107029,
   3.106821,
   3.10663,
   3.106455,
   3.106295,
   3.10615,
   3.106019,
   3.105903,
   3.105801,
   3.105713,
   3.105638,
   3.105576,
   3.105527,
   3.105492,
   3.105469,
   3.10546,
   3.105463,
   3.10548,
   3.105509,
   3.105552,
   3.105608,
   3.105678,
   3.105762,
   3.105861,
   3.105974,
   3.106102,
   3.106246,
   3.106406,
   3.106583,
   3.106777,
   3.106991,
   3.107224,
   3.107477,
   3.107752,
   3.108051,
   3.108374,
   3.108724,
   3.109101,
   3.10951,
   3.109951,
   3.110427,
   3.110943,
   3.111428,
   3.134286,
   3.157143,
   3.18,
   3.202857,
   3.225714,
   3.248571,
   3.248757,
   3.271428,
   3.294286,
   3.317143,
   3.34,
   3.362857,
   3.385714,
   3.408571,
   3.431429,
   3.454286,
   3.45956,
   3.477143,
   3.5,
   3.522857,
   3.545714,
   3.568571,
   3.591429,
   3.614286,
   3.637143,
   3.66,
   3.682857,
   3.705714,
   3.728571,
   3.751429,
   3.774286,
   3.797143,
   3.82,
   3.842857,
   3.865714,
   3.888571,
   3.911429,
   3.934286,
   3.957143,
   3.98,
   3.980443,
   4.002857,
   4.025714,
   4.048571,
   4.071429,
   4.094286,
   4.117143,
   4.14,
   4.162857,
   4.185714,
   4.208571,
   4.224343,
   4.231429,
   4.254286,
   4.277143,
   4.3,
   4.322857,
   4.345714,
   4.368571,
   4.391429,
   4.414111,
   4.414286,
   4.437143,
   4.46,
   4.482857,
   4.505714,
   4.528571,
   4.551429,
   4.574286,
   4.592634,
   4.597143,
   4.62,
   4.642857,
   4.665714,
   4.688571,
   4.711429,
   4.734286,
   4.757143,
   4.779218,
   4.78,
   4.802857,
   4.825714,
   4.848571,
   4.871429,
   4.894286,
   4.917143,
   4.94,
   4.962857,
   4.985714,
   5.00422,
   5.008572,
   5.031429,
   5.054286,
   5.077143,
   5.1,
   5.122857,
   5.145714,
   5.168572,
   5.191429,
   5.214286,
   5.237143,
   5.26,
   5.282857,
   5.305714,
   5.328572,
   5.351429,
   5.374286,
   5.397143,
   5.42,
   5.442857,
   5.465714,
   5.488572,
   5.511429,
   5.534286,
   5.557143,
   5.58,
   5.602857,
   5.625714,
   5.648572,
   5.671429,
   5.694286,
   5.717143,
   5.74,
   5.752782,
   5.762857,
   5.785714,
   5.808572,
   5.831429,
   5.854286,
   5.877143,
   5.9,
   5.922857,
   5.941054,
   5.945714,
   5.968572,
   5.991429,
   6.014286,
   6.037143,
   6.06,
   6.082857,
   6.091607,
   6.105714,
   6.128572,
   6.151429,
   6.174286,
   6.197143,
   6.22,
   6.234951,
   6.242857,
   6.265714,
   6.288572,
   6.288947,
   6.289469,
   6.289951,
   6.290397,
   6.290809,
   6.291191,
   6.291543,
   6.291869,
   6.29217,
   6.292447,
   6.292702,
   6.292937,
   6.293151,
   6.293346,
   6.293524,
   6.293684,
   6.293828,
   6.293956,
   6.294069,
   6.294166,
   6.29425,
   6.294319,
   6.294374,
   6.294415,
   6.294443,
   6.294457,
   6.294458,
   6.294446,
   6.294421,
   6.294382,
   6.29433,
   6.294265,
   6.294185,
   6.294092,
   6.293985,
   6.293864,
   6.293728,
   6.293576,
   6.293409,
   6.293226,
   6.293027,
   6.29281,
   6.292575,
   6.292321,
   6.292047,
   6.291753,
   6.291437,
   6.291098,
   6.290734,
   6.290344,
   6.289926,
   6.289478,
   6.288998,
   6.288572,
   6.278999,
   6.265714,
   6.242857,
   6.2337,
   6.22,
   6.197143,
   6.194542,
   6.174286,
   6.157801,
   6.151429,
   6.128572,
   6.122927,
   6.105714,
   6.089595,
   6.082857,
   6.06,
   6.057532,
   6.037143,
   6.026523,
   6.014286,
   5.996427,
   5.991429,
   5.968572,
   5.967104,
   5.945714,
   5.938403,
   5.922857,
   5.910285,
   5.9,
   5.882678,
   5.877143,
   5.855517,
   5.854286,
   5.831429,
   5.828693,
   5.808572,
   5.80219,
   5.785714,
   5.775991,
   5.762857,
   5.750066,
   5.74,
   5.724384,
   5.717143,
   5.698919,
   5.694286};
   TGraph *graph = new TGraph(503,Graph0_fx1,Graph0_fy1);
   graph->SetName("Graph0");
   graph->SetTitle("Graph");

   ci = TColor::GetColor("#d3e9ff");
   graph->SetFillColor(ci);
   
   TH1F *Graph_Graph01 = new TH1F("Graph_Graph01","Graph",503,0.7234843,3.021209);
   Graph_Graph01->SetMinimum(2.78656);
   Graph_Graph01->SetMaximum(6.613358);
   Graph_Graph01->SetDirectory(0);
   Graph_Graph01->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph01->SetLineColor(ci);
   Graph_Graph01->GetXaxis()->SetLabelFont(42);
   Graph_Graph01->GetXaxis()->SetTitleOffset(1);
   Graph_Graph01->GetXaxis()->SetTitleFont(42);
   Graph_Graph01->GetYaxis()->SetLabelFont(42);
   Graph_Graph01->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph01->GetYaxis()->SetTitleFont(42);
   Graph_Graph01->GetZaxis()->SetLabelFont(42);
   Graph_Graph01->GetZaxis()->SetTitleOffset(1);
   Graph_Graph01->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph01);
   
   graph->Draw("f");
   
   Double_t Graph1_fx2[503] = {
   2.33864,
   2.35375,
   2.355388,
   2.37224,
   2.37225,
   2.38916,
   2.39075,
   2.406167,
   2.40925,
   2.423255,
   2.42775,
   2.44041,
   2.44625,
   2.457624,
   2.46475,
   2.474882,
   2.48325,
   2.492169,
   2.50175,
   2.509466,
   2.52025,
   2.526751,
   2.53875,
   2.543999,
   2.55725,
   2.561179,
   2.57575,
   2.578258,
   2.59425,
   2.595196,
   2.611926,
   2.61275,
   2.628385,
   2.63125,
   2.644556,
   2.64975,
   2.660385,
   2.66825,
   2.675825,
   2.68675,
   2.690827,
   2.70525,
   2.705347,
   2.719159,
   2.72375,
   2.732385,
   2.74225,
   2.745007,
   2.756839,
   2.76075,
   2.767887,
   2.778239,
   2.77925,
   2.787584,
   2.796216,
   2.79775,
   2.803805,
   2.810531,
   2.81625,
   2.81639,
   2.821084,
   2.824824,
   2.82755,
   2.829204,
   2.829732,
   2.82908,
   2.827199,
   2.824043,
   2.819566,
   2.81625,
   2.813584,
   2.80593,
   2.79775,
   2.796698,
   2.785327,
   2.77925,
   2.771842,
   2.76075,
   2.75587,
   2.74225,
   2.736897,
   2.72375,
   2.714324,
   2.70525,
   2.687458,
   2.68675,
   2.66825,
   2.654584,
   2.64975,
   2.63125,
   2.614055,
   2.61275,
   2.59425,
   2.57575,
   2.562089,
   2.55725,
   2.53875,
   2.52025,
   2.50175,
   2.493371,
   2.48325,
   2.46475,
   2.44625,
   2.42775,
   2.40925,
   2.402982,
   2.39075,
   2.37225,
   2.35375,
   2.33525,
   2.31675,
   2.306595,
   2.29825,
   2.27975,
   2.26125,
   2.24275,
   2.23601,
   2.22425,
   2.20575,
   2.192362,
   2.18725,
   2.16875,
   2.163131,
   2.15025,
   2.140364,
   2.13175,
   2.120947,
   2.11325,
   2.10368,
   2.09475,
   2.08793,
   2.07625,
   2.073342,
   2.059728,
   2.05775,
   2.04693,
   2.03925,
   2.034817,
   2.023342,
   2.02075,
   2.012437,
   2.00225,
   2.002087,
   1.992216,
   1.98375,
   1.982865,
   1.973943,
   1.965532,
   1.96525,
   1.957508,
   1.949977,
   1.94675,
   1.942867,
   1.936188,
   1.929995,
   1.92825,
   1.924194,
   1.91884,
   1.913968,
   1.90975,
   1.909569,
   1.905547,
   1.902009,
   1.898953,
   1.896377,
   1.894283,
   1.892669,
   1.891538,
   1.89125,
   1.890879,
   1.890712,
   1.89105,
   1.89125,
   1.891878,
   1.8932,
   1.895027,
   1.897365,
   1.900224,
   1.90361,
   1.907534,
   1.90975,
   1.911941,
   1.916824,
   1.922258,
   1.92825,
   1.928253,
   1.934641,
   1.941595,
   1.94675,
   1.949064,
   1.956969,
   1.96525,
   1.965449,
   1.974297,
   1.983726,
   1.98375,
   1.993506,
   1.98375,
   1.96525,
   1.94675,
   1.92825,
   1.90975,
   1.89125,
   1.87275,
   1.85425,
   1.83575,
   1.81725,
   1.79875,
   1.78025,
   1.76175,
   1.74325,
   1.72475,
   1.70625,
   1.68775,
   1.66925,
   1.65075,
   1.63225,
   1.61375,
   1.59525,
   1.57675,
   1.55825,
   1.53975,
   1.52125,
   1.50275,
   1.48425,
   1.46575,
   1.44725,
   1.42875,
   1.41025,
   1.39175,
   1.37325,
   1.35475,
   1.33625,
   1.31775,
   1.29925,
   1.28075,
   1.26225,
   1.24375,
   1.22525,
   1.20675,
   1.18825,
   1.16975,
   1.15125,
   1.13275,
   1.11425,
   1.09575,
   1.07725,
   1.05875,
   1.04025,
   1.02175,
   1.00325,
   0.9870645,
   0.9899389,
   0.9927514,
   0.9954935,
   0.9981586,
   1.00074,
   1.003231,
   1.00325,
   1.005704,
   1.008074,
   1.010337,
   1.012486,
   1.014519,
   1.016433,
   1.018223,
   1.019888,
   1.021425,
   1.02175,
   1.022872,
   1.024196,
   1.025383,
   1.026434,
   1.027348,
   1.028125,
   1.028766,
   1.02927,
   1.029641,
   1.029877,
   1.029982,
   1.029957,
   1.029803,
   1.029523,
   1.02912,
   1.028595,
   1.027953,
   1.027194,
   1.026323,
   1.025342,
   1.024256,
   1.023066,
   1.021777,
   1.02175,
   1.020432,
   1.018998,
   1.017476,
   1.015871,
   1.014186,
   1.012424,
   1.01059,
   1.008687,
   1.006719,
   1.004689,
   1.00325,
   1.002618,
   1.00053,
   0.9983921,
   0.9962079,
   0.9939813,
   0.991717,
   0.9894177,
   0.9870882,
   0.98475,
   0.9847323,
   0.9824032,
   0.9800552,
   0.9776912,
   0.9753163,
   0.9729336,
   0.9705473,
   0.9681612,
   0.96625,
   0.9657882,
   0.9634572,
   0.9611379,
   0.9588334,
   0.9565481,
   0.954286,
   0.9520506,
   0.9498463,
   0.94775,
   0.9476769,
   0.9455779,
   0.9435193,
   0.9415053,
   0.9395395,
   0.9376248,
   0.9357656,
   0.9339647,
   0.9322253,
   0.9305506,
   0.92925,
   0.9289482,
   0.9274337,
   0.9259918,
   0.9246262,
   0.9233396,
   0.9221346,
   0.9210143,
   0.9199808,
   0.9190372,
   0.9181858,
   0.9174287,
   0.9167685,
   0.9162073,
   0.9157477,
   0.9153914,
   0.9151403,
   0.9149963,
   0.9149613,
   0.9150371,
   0.9152252,
   0.9155267,
   0.9159427,
   0.9164748,
   0.9171235,
   0.9178897,
   0.9187739,
   0.9197758,
   0.920896,
   0.9221334,
   0.9234879,
   0.924958,
   0.9265423,
   0.9282389,
   0.92925,
   0.9300567,
   0.9319983,
   0.9340449,
   0.9361932,
   0.9384384,
   0.9407749,
   0.9431973,
   0.9456991,
   0.94775,
   0.9482833,
   0.9509726,
   0.9537216,
   0.9565212,
   0.9593627,
   0.9622367,
   0.9651336,
   0.96625,
   0.9680863,
   0.9710716,
   0.9740522,
   0.9770192,
   0.9799622,
   0.9828722,
   0.98475,
   0.9857685,
   0.9886681,
   0.9908452,
   1.00325,
   1.02175,
   1.04025,
   1.05875,
   1.07725,
   1.09575,
   1.11425,
   1.13275,
   1.15125,
   1.16975,
   1.18825,
   1.20675,
   1.22525,
   1.24375,
   1.26225,
   1.28075,
   1.29925,
   1.31775,
   1.33625,
   1.35475,
   1.37325,
   1.39175,
   1.41025,
   1.42875,
   1.44725,
   1.46575,
   1.48425,
   1.50275,
   1.52125,
   1.53975,
   1.55825,
   1.57675,
   1.59525,
   1.61375,
   1.63225,
   1.65075,
   1.66925,
   1.68775,
   1.70625,
   1.72475,
   1.74325,
   1.76175,
   1.78025,
   1.79875,
   1.81725,
   1.83575,
   1.85425,
   1.87275,
   1.89125,
   1.90975,
   1.92825,
   1.94675,
   1.96525,
   1.980648,
   1.98375,
   1.988005,
   1.998041,
   2.00225,
   2.008513,
   2.01946,
   2.02075,
   2.030761,
   2.03925,
   2.042525,
   2.054664,
   2.05775,
   2.06716,
   2.07625,
   2.080053,
   2.093293,
   2.09475,
   2.10682,
   2.11325,
   2.120683,
   2.13175,
   2.13486,
   2.149312,
   2.15025,
   2.163989,
   2.16875,
   2.178925,
   2.18725,
   2.194099,
   2.20575,
   2.209495,
   2.22425,
   2.225095,
   2.240855,
   2.24275,
   2.25678,
   2.26125,
   2.272868,
   2.27975,
   2.28911,
   2.29825,
   2.305492,
   2.31675,
   2.322005,
   2.33525,
   2.33864};
   Double_t Graph1_fy2[503] = {
   5.694286,
   5.673651,
   5.671429,
   5.648572,
   5.648558,
   5.625714,
   5.623565,
   5.602857,
   5.598712,
   5.58,
   5.573984,
   5.557143,
   5.54936,
   5.534286,
   5.52482,
   5.511429,
   5.50034,
   5.488572,
   5.47589,
   5.465714,
   5.451439,
   5.442857,
   5.426947,
   5.42,
   5.402368,
   5.397143,
   5.377644,
   5.374286,
   5.352707,
   5.351429,
   5.328572,
   5.327431,
   5.305714,
   5.301683,
   5.282857,
   5.275394,
   5.26,
   5.24841,
   5.237143,
   5.220548,
   5.214286,
   5.191584,
   5.191429,
   5.168572,
   5.16072,
   5.145714,
   5.12792,
   5.122857,
   5.1,
   5.092014,
   5.077143,
   5.054286,
   5.051863,
   5.031429,
   5.008572,
   5.004043,
   4.985714,
   4.962857,
   4.940561,
   4.94,
   4.917143,
   4.894286,
   4.871429,
   4.848571,
   4.825714,
   4.802857,
   4.78,
   4.757143,
   4.734286,
   4.72117,
   4.711429,
   4.688571,
   4.668135,
   4.665714,
   4.642857,
   4.63208,
   4.62,
   4.603718,
   4.597143,
   4.580339,
   4.574286,
   4.560486,
   4.551429,
   4.543248,
   4.528571,
   4.528019,
   4.514704,
   4.505714,
   4.502676,
   4.49197,
   4.482857,
   4.482191,
   4.473473,
   4.465458,
   4.46,
   4.458126,
   4.45148,
   4.445319,
   4.43958,
   4.437143,
   4.434274,
   4.429325,
   4.424623,
   4.420114,
   4.415742,
   4.414286,
   4.411505,
   4.407312,
   4.403069,
   4.3987,
   4.394118,
   4.391429,
   4.38926,
   4.384012,
   4.378152,
   4.371441,
   4.368571,
   4.36362,
   4.354173,
   4.345714,
   4.342463,
   4.328045,
   4.322857,
   4.310688,
   4.3,
   4.290429,
   4.277143,
   4.267392,
   4.254286,
   4.241666,
   4.231429,
   4.213303,
   4.208571,
   4.185714,
   4.182286,
   4.162857,
   4.148513,
   4.14,
   4.117143,
   4.111792,
   4.094286,
   4.071794,
   4.071429,
   4.048571,
   4.027894,
   4.025714,
   4.002857,
   3.98,
   3.979197,
   3.957143,
   3.934286,
   3.923895,
   3.911429,
   3.888571,
   3.865714,
   3.858797,
   3.842857,
   3.82,
   3.797143,
   3.775215,
   3.774286,
   3.751429,
   3.728571,
   3.705714,
   3.682857,
   3.66,
   3.637143,
   3.614286,
   3.604167,
   3.591429,
   3.568571,
   3.545714,
   3.540331,
   3.522857,
   3.5,
   3.477143,
   3.454286,
   3.431429,
   3.408571,
   3.385714,
   3.37435,
   3.362857,
   3.34,
   3.317143,
   3.294296,
   3.294286,
   3.271428,
   3.248571,
   3.232864,
   3.225714,
   3.202857,
   3.180541,
   3.18,
   3.157143,
   3.134286,
   3.134229,
   3.111428,
   3.111156,
   3.110667,
   3.110211,
   3.109785,
   3.109387,
   3.109015,
   3.108668,
   3.108343,
   3.108041,
   3.107759,
   3.107497,
   3.107254,
   3.107029,
   3.106821,
   3.10663,
   3.106455,
   3.106295,
   3.10615,
   3.106019,
   3.105903,
   3.105801,
   3.105713,
   3.105638,
   3.105576,
   3.105527,
   3.105492,
   3.105469,
   3.10546,
   3.105463,
   3.10548,
   3.105509,
   3.105552,
   3.105608,
   3.105678,
   3.105762,
   3.105861,
   3.105974,
   3.106102,
   3.106246,
   3.106406,
   3.106583,
   3.106777,
   3.106991,
   3.107224,
   3.107477,
   3.107752,
   3.108051,
   3.108374,
   3.108724,
   3.109101,
   3.10951,
   3.109951,
   3.110427,
   3.110943,
   3.111428,
   3.134286,
   3.157143,
   3.18,
   3.202857,
   3.225714,
   3.248571,
   3.248757,
   3.271428,
   3.294286,
   3.317143,
   3.34,
   3.362857,
   3.385714,
   3.408571,
   3.431429,
   3.454286,
   3.45956,
   3.477143,
   3.5,
   3.522857,
   3.545714,
   3.568571,
   3.591429,
   3.614286,
   3.637143,
   3.66,
   3.682857,
   3.705714,
   3.728571,
   3.751429,
   3.774286,
   3.797143,
   3.82,
   3.842857,
   3.865714,
   3.888571,
   3.911429,
   3.934286,
   3.957143,
   3.98,
   3.980443,
   4.002857,
   4.025714,
   4.048571,
   4.071429,
   4.094286,
   4.117143,
   4.14,
   4.162857,
   4.185714,
   4.208571,
   4.224343,
   4.231429,
   4.254286,
   4.277143,
   4.3,
   4.322857,
   4.345714,
   4.368571,
   4.391429,
   4.414111,
   4.414286,
   4.437143,
   4.46,
   4.482857,
   4.505714,
   4.528571,
   4.551429,
   4.574286,
   4.592634,
   4.597143,
   4.62,
   4.642857,
   4.665714,
   4.688571,
   4.711429,
   4.734286,
   4.757143,
   4.779218,
   4.78,
   4.802857,
   4.825714,
   4.848571,
   4.871429,
   4.894286,
   4.917143,
   4.94,
   4.962857,
   4.985714,
   5.00422,
   5.008572,
   5.031429,
   5.054286,
   5.077143,
   5.1,
   5.122857,
   5.145714,
   5.168572,
   5.191429,
   5.214286,
   5.237143,
   5.26,
   5.282857,
   5.305714,
   5.328572,
   5.351429,
   5.374286,
   5.397143,
   5.42,
   5.442857,
   5.465714,
   5.488572,
   5.511429,
   5.534286,
   5.557143,
   5.58,
   5.602857,
   5.625714,
   5.648572,
   5.671429,
   5.694286,
   5.717143,
   5.74,
   5.752782,
   5.762857,
   5.785714,
   5.808572,
   5.831429,
   5.854286,
   5.877143,
   5.9,
   5.922857,
   5.941054,
   5.945714,
   5.968572,
   5.991429,
   6.014286,
   6.037143,
   6.06,
   6.082857,
   6.091607,
   6.105714,
   6.128572,
   6.151429,
   6.174286,
   6.197143,
   6.22,
   6.234951,
   6.242857,
   6.265714,
   6.288572,
   6.288947,
   6.289469,
   6.289951,
   6.290397,
   6.290809,
   6.291191,
   6.291543,
   6.291869,
   6.29217,
   6.292447,
   6.292702,
   6.292937,
   6.293151,
   6.293346,
   6.293524,
   6.293684,
   6.293828,
   6.293956,
   6.294069,
   6.294166,
   6.29425,
   6.294319,
   6.294374,
   6.294415,
   6.294443,
   6.294457,
   6.294458,
   6.294446,
   6.294421,
   6.294382,
   6.29433,
   6.294265,
   6.294185,
   6.294092,
   6.293985,
   6.293864,
   6.293728,
   6.293576,
   6.293409,
   6.293226,
   6.293027,
   6.29281,
   6.292575,
   6.292321,
   6.292047,
   6.291753,
   6.291437,
   6.291098,
   6.290734,
   6.290344,
   6.289926,
   6.289478,
   6.288998,
   6.288572,
   6.278999,
   6.265714,
   6.242857,
   6.2337,
   6.22,
   6.197143,
   6.194542,
   6.174286,
   6.157801,
   6.151429,
   6.128572,
   6.122927,
   6.105714,
   6.089595,
   6.082857,
   6.06,
   6.057532,
   6.037143,
   6.026523,
   6.014286,
   5.996427,
   5.991429,
   5.968572,
   5.967104,
   5.945714,
   5.938403,
   5.922857,
   5.910285,
   5.9,
   5.882678,
   5.877143,
   5.855517,
   5.854286,
   5.831429,
   5.828693,
   5.808572,
   5.80219,
   5.785714,
   5.775991,
   5.762857,
   5.750066,
   5.74,
   5.724384,
   5.717143,
   5.698919,
   5.694286};
   graph = new TGraph(503,Graph1_fx2,Graph1_fy2);
   graph->SetName("Graph1");
   graph->SetTitle("Graph");

   ci = TColor::GetColor("#fdcd2e");
   graph->SetFillColor(ci);
   graph->SetFillStyle(0);
   graph->SetLineColor(9);
   graph->SetLineWidth(2);
   
   TH1F *Graph_Graph12 = new TH1F("Graph_Graph12","Graph",503,0.7234843,3.021209);
   Graph_Graph12->SetMinimum(2.78656);
   Graph_Graph12->SetMaximum(6.613358);
   Graph_Graph12->SetDirectory(0);
   Graph_Graph12->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph12->SetLineColor(ci);
   Graph_Graph12->GetXaxis()->SetLabelFont(42);
   Graph_Graph12->GetXaxis()->SetTitleOffset(1);
   Graph_Graph12->GetXaxis()->SetTitleFont(42);
   Graph_Graph12->GetYaxis()->SetLabelFont(42);
   Graph_Graph12->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph12->GetYaxis()->SetTitleFont(42);
   Graph_Graph12->GetZaxis()->SetLabelFont(42);
   Graph_Graph12->GetZaxis()->SetTitleOffset(1);
   Graph_Graph12->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph12);
   
   graph->Draw("l");
   
   Double_t Graph2_fx3[53] = {
   1.57675,
   1.578893,
   1.594397,
   1.59525,
   1.609059,
   1.61375,
   1.623466,
   1.63225,
   1.637721,
   1.63225,
   1.61375,
   1.59525,
   1.57675,
   1.55825,
   1.53975,
   1.52125,
   1.50275,
   1.48425,
   1.46575,
   1.44725,
   1.42875,
   1.41025,
   1.39175,
   1.37325,
   1.35475,
   1.33625,
   1.323619,
   1.332405,
   1.33625,
   1.341901,
   1.351942,
   1.35475,
   1.363185,
   1.37325,
   1.37521,
   1.389318,
   1.39175,
   1.406633,
   1.41025,
   1.42875,
   1.431768,
   1.44725,
   1.46575,
   1.48425,
   1.495344,
   1.50275,
   1.52125,
   1.524153,
   1.53975,
   1.544602,
   1.55825,
   1.562449,
   1.57675};
   Double_t Graph2_fy3[53] = {
   3.206229,
   3.202857,
   3.18,
   3.178813,
   3.157143,
   3.150208,
   3.134286,
   3.120685,
   3.111428,
   3.111384,
   3.111249,
   3.111133,
   3.111034,
   3.110953,
   3.110889,
   3.110842,
   3.110812,
   3.1108,
   3.110804,
   3.110826,
   3.110865,
   3.110921,
   3.110995,
   3.111087,
   3.111198,
   3.111327,
   3.111428,
   3.134286,
   3.144322,
   3.157143,
   3.18,
   3.186459,
   3.202857,
   3.222585,
   3.225714,
   3.248571,
   3.252588,
   3.271428,
   3.276111,
   3.29274,
   3.294286,
   3.302442,
   3.304975,
   3.300704,
   3.294286,
   3.290314,
   3.274732,
   3.271428,
   3.254962,
   3.248571,
   3.231846,
   3.225714,
   3.206229};
   graph = new TGraph(53,Graph2_fx3,Graph2_fy3);
   graph->SetName("Graph2");
   graph->SetTitle("Graph");

   ci = TColor::GetColor("#bee7fd");
   graph->SetFillColor(ci);
   
   TH1F *Graph_Graph23 = new TH1F("Graph_Graph23","Graph",100,1.292209,1.669132);
   Graph_Graph23->SetMinimum(3.091382);
   Graph_Graph23->SetMaximum(3.324393);
   Graph_Graph23->SetDirectory(0);
   Graph_Graph23->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph23->SetLineColor(ci);
   Graph_Graph23->GetXaxis()->SetLabelFont(42);
   Graph_Graph23->GetXaxis()->SetTitleOffset(1);
   Graph_Graph23->GetXaxis()->SetTitleFont(42);
   Graph_Graph23->GetYaxis()->SetLabelFont(42);
   Graph_Graph23->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph23->GetYaxis()->SetTitleFont(42);
   Graph_Graph23->GetZaxis()->SetLabelFont(42);
   Graph_Graph23->GetZaxis()->SetTitleOffset(1);
   Graph_Graph23->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph23);
   
   graph->Draw("f");
   
   Double_t Graph3_fx4[53] = {
   1.57675,
   1.578893,
   1.594397,
   1.59525,
   1.609059,
   1.61375,
   1.623466,
   1.63225,
   1.637721,
   1.63225,
   1.61375,
   1.59525,
   1.57675,
   1.55825,
   1.53975,
   1.52125,
   1.50275,
   1.48425,
   1.46575,
   1.44725,
   1.42875,
   1.41025,
   1.39175,
   1.37325,
   1.35475,
   1.33625,
   1.323619,
   1.332405,
   1.33625,
   1.341901,
   1.351942,
   1.35475,
   1.363185,
   1.37325,
   1.37521,
   1.389318,
   1.39175,
   1.406633,
   1.41025,
   1.42875,
   1.431768,
   1.44725,
   1.46575,
   1.48425,
   1.495344,
   1.50275,
   1.52125,
   1.524153,
   1.53975,
   1.544602,
   1.55825,
   1.562449,
   1.57675};
   Double_t Graph3_fy4[53] = {
   3.206229,
   3.202857,
   3.18,
   3.178813,
   3.157143,
   3.150208,
   3.134286,
   3.120685,
   3.111428,
   3.111384,
   3.111249,
   3.111133,
   3.111034,
   3.110953,
   3.110889,
   3.110842,
   3.110812,
   3.1108,
   3.110804,
   3.110826,
   3.110865,
   3.110921,
   3.110995,
   3.111087,
   3.111198,
   3.111327,
   3.111428,
   3.134286,
   3.144322,
   3.157143,
   3.18,
   3.186459,
   3.202857,
   3.222585,
   3.225714,
   3.248571,
   3.252588,
   3.271428,
   3.276111,
   3.29274,
   3.294286,
   3.302442,
   3.304975,
   3.300704,
   3.294286,
   3.290314,
   3.274732,
   3.271428,
   3.254962,
   3.248571,
   3.231846,
   3.225714,
   3.206229};
   graph = new TGraph(53,Graph3_fx4,Graph3_fy4);
   graph->SetName("Graph3");
   graph->SetTitle("Graph");

   ci = TColor::GetColor("#18aae7");
   graph->SetFillColor(ci);
   graph->SetFillStyle(3005);
   
   TH1F *Graph_Graph34 = new TH1F("Graph_Graph34","Graph",100,1.292209,1.669132);
   Graph_Graph34->SetMinimum(3.091382);
   Graph_Graph34->SetMaximum(3.324393);
   Graph_Graph34->SetDirectory(0);
   Graph_Graph34->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph34->SetLineColor(ci);
   Graph_Graph34->GetXaxis()->SetLabelFont(42);
   Graph_Graph34->GetXaxis()->SetTitleOffset(1);
   Graph_Graph34->GetXaxis()->SetTitleFont(42);
   Graph_Graph34->GetYaxis()->SetLabelFont(42);
   Graph_Graph34->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph34->GetYaxis()->SetTitleFont(42);
   Graph_Graph34->GetZaxis()->SetLabelFont(42);
   Graph_Graph34->GetZaxis()->SetTitleOffset(1);
   Graph_Graph34->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph34);
   
   graph->Draw("f");
   
   Double_t Graph4_fx5[305] = {
   1.74325,
   1.754281,
   1.76175,
   1.768032,
   1.78025,
   1.781854,
   1.795566,
   1.79875,
   1.809259,
   1.81725,
   1.823008,
   1.83575,
   1.836794,
   1.850435,
   1.85425,
   1.864055,
   1.87275,
   1.877683,
   1.89125,
   1.8913,
   1.904706,
   1.90975,
   1.918084,
   1.92825,
   1.931415,
   1.944612,
   1.94675,
   1.957631,
   1.96525,
   1.970563,
   1.983374,
   1.98375,
   1.995912,
   2.00225,
   2.008316,
   2.020556,
   2.02075,
   2.032473,
   2.03925,
   2.0442,
   2.055668,
   2.05775,
   2.066796,
   2.07625,
   2.077663,
   2.088125,
   2.09475,
   2.098245,
   2.107931,
   2.11325,
   2.117174,
   2.125906,
   2.13175,
   2.134107,
   2.141676,
   2.148603,
   2.15025,
   2.154766,
   2.160112,
   2.164551,
   2.167976,
   2.16875,
   2.170278,
   2.171347,
   2.171064,
   2.169308,
   2.16875,
   2.166001,
   2.16105,
   2.154377,
   2.15025,
   2.146031,
   2.136073,
   2.13175,
   2.124666,
   2.11325,
   2.111936,
   2.098298,
   2.09475,
   2.083952,
   2.07625,
   2.069134,
   2.05775,
   2.054087,
   2.03925,
   2.039004,
   2.024093,
   2.02075,
   2.009332,
   2.00225,
   1.99476,
   1.98375,
   1.980407,
   1.966283,
   1.96525,
   1.952356,
   1.94675,
   1.938601,
   1.92825,
   1.925022,
   1.911584,
   1.90975,
   1.898216,
   1.89125,
   1.884969,
   1.87275,
   1.87185,
   1.858697,
   1.85425,
   1.845597,
   1.83575,
   1.832589,
   1.819571,
   1.81725,
   1.806468,
   1.79875,
   1.793428,
   1.780452,
   1.78025,
   1.767209,
   1.76175,
   1.753994,
   1.74325,
   1.740815,
   1.727452,
   1.72475,
   1.71388,
   1.70625,
   1.70027,
   1.68775,
   1.686616,
   1.672507,
   1.66925,
   1.658092,
   1.65075,
   1.643405,
   1.63225,
   1.628334,
   1.61375,
   1.612688,
   1.595973,
   1.59525,
   1.577739,
   1.57675,
   1.55825,
   1.556859,
   1.53975,
   1.528739,
   1.52125,
   1.50275,
   1.48425,
   1.46575,
   1.458813,
   1.44725,
   1.436868,
   1.42875,
   1.421692,
   1.41025,
   1.409046,
   1.398674,
   1.39175,
   1.388933,
   1.380295,
   1.37325,
   1.371921,
   1.364459,
   1.357046,
   1.35475,
   1.350206,
   1.34364,
   1.337115,
   1.33625,
   1.331132,
   1.325259,
   1.319427,
   1.31775,
   1.313954,
   1.308648,
   1.303382,
   1.29925,
   1.298236,
   1.293413,
   1.288634,
   1.283902,
   1.28075,
   1.279315,
   1.274967,
   1.27067,
   1.266429,
   1.26225,
   1.262247,
   1.258351,
   1.254514,
   1.250742,
   1.247038,
   1.24375,
   1.243421,
   1.240037,
   1.236727,
   1.233494,
   1.230342,
   1.227275,
   1.22525,
   1.224339,
   1.221582,
   1.218917,
   1.216348,
   1.213877,
   1.211509,
   1.209248,
   1.207097,
   1.20675,
   1.205131,
   1.203293,
   1.201572,
   1.199971,
   1.198495,
   1.197146,
   1.195929,
   1.194847,
   1.193902,
   1.1931,
   1.192443,
   1.191935,
   1.191577,
   1.191374,
   1.191329,
   1.191443,
   1.191721,
   1.192164,
   1.192775,
   1.193556,
   1.194509,
   1.195634,
   1.196935,
   1.198411,
   1.200064,
   1.201894,
   1.203901,
   1.206084,
   1.20675,
   1.208528,
   1.21119,
   1.214036,
   1.217063,
   1.220269,
   1.223648,
   1.22525,
   1.227311,
   1.231245,
   1.235353,
   1.239628,
   1.24375,
   1.244084,
   1.248976,
   1.254027,
   1.259227,
   1.26225,
   1.264739,
   1.270621,
   1.276634,
   1.28075,
   1.282934,
   1.28971,
   1.296587,
   1.29925,
   1.303978,
   1.311719,
   1.31775,
   1.319726,
   1.328495,
   1.335219,
   1.33625,
   1.35475,
   1.37325,
   1.39175,
   1.41025,
   1.42875,
   1.44725,
   1.46575,
   1.48425,
   1.50275,
   1.52125,
   1.53975,
   1.55825,
   1.57675,
   1.59525,
   1.61375,
   1.618926,
   1.629964,
   1.63225,
   1.643953,
   1.65075,
   1.657918,
   1.66925,
   1.671883,
   1.685694,
   1.68775,
   1.699347,
   1.70625,
   1.713089,
   1.72475,
   1.726906,
   1.74062,
   1.74325};
   Double_t Graph4_fy5[305] = {
   6.078596,
   6.06,
   6.047783,
   6.037143,
   6.017011,
   6.014286,
   5.991429,
   5.986221,
   5.968572,
   5.955415,
   5.945714,
   5.92462,
   5.922857,
   5.9,
   5.893676,
   5.877143,
   5.862634,
   5.854286,
   5.831513,
   5.831429,
   5.808572,
   5.800004,
   5.785714,
   5.768313,
   5.762857,
   5.74,
   5.736262,
   5.717143,
   5.703692,
   5.694286,
   5.671429,
   5.670743,
   5.648572,
   5.636886,
   5.625714,
   5.602857,
   5.602484,
   5.58,
   5.566761,
   5.557143,
   5.534286,
   5.529982,
   5.511429,
   5.491519,
   5.488572,
   5.465714,
   5.450686,
   5.442857,
   5.42,
   5.406758,
   5.397143,
   5.374286,
   5.357908,
   5.351429,
   5.328572,
   5.305714,
   5.299498,
   5.282857,
   5.26,
   5.237143,
   5.214286,
   5.206433,
   5.191429,
   5.168572,
   5.145714,
   5.122857,
   5.118948,
   5.1,
   5.077143,
   5.054286,
   5.043007,
   5.031429,
   5.008572,
   5.000015,
   4.985714,
   4.965278,
   4.962857,
   4.94,
   4.93452,
   4.917143,
   4.905519,
   4.894286,
   4.877188,
   4.871429,
   4.848962,
   4.848571,
   4.825714,
   4.820706,
   4.802857,
   4.791957,
   4.78,
   4.76259,
   4.757143,
   4.734286,
   4.732627,
   4.711429,
   4.702204,
   4.688571,
   4.671188,
   4.665714,
   4.642857,
   4.639731,
   4.62,
   4.607964,
   4.597143,
   4.575841,
   4.574286,
   4.551429,
   4.543595,
   4.528571,
   4.511184,
   4.505714,
   4.482857,
   4.478724,
   4.46,
   4.4463,
   4.437143,
   4.414286,
   4.413924,
   4.391429,
   4.381748,
   4.368571,
   4.349769,
   4.345714,
   4.322857,
   4.318099,
   4.3,
   4.286826,
   4.277143,
   4.25606,
   4.254286,
   4.231429,
   4.225926,
   4.208571,
   4.1966,
   4.185714,
   4.168322,
   4.162857,
   4.141373,
   4.14,
   4.117143,
   4.116094,
   4.094286,
   4.09297,
   4.072617,
   4.071429,
   4.055722,
   4.048571,
   4.043316,
   4.036317,
   4.035853,
   4.042894,
   4.048571,
   4.0581,
   4.071429,
   4.081931,
   4.094286,
   4.114474,
   4.117143,
   4.14,
   4.155381,
   4.162857,
   4.185714,
   4.204479,
   4.208571,
   4.231429,
   4.254286,
   4.261361,
   4.277143,
   4.3,
   4.322857,
   4.325887,
   4.345714,
   4.368571,
   4.391429,
   4.398017,
   4.414286,
   4.437143,
   4.46,
   4.478073,
   4.482857,
   4.505714,
   4.528571,
   4.551429,
   4.566806,
   4.574286,
   4.597143,
   4.62,
   4.642857,
   4.665698,
   4.665714,
   4.688571,
   4.711429,
   4.734286,
   4.757143,
   4.777821,
   4.78,
   4.802857,
   4.825714,
   4.848571,
   4.871429,
   4.894286,
   4.909821,
   4.917143,
   4.94,
   4.962857,
   4.985714,
   5.008572,
   5.031429,
   5.054286,
   5.077143,
   5.081041,
   5.1,
   5.122857,
   5.145714,
   5.168572,
   5.191429,
   5.214286,
   5.237143,
   5.26,
   5.282857,
   5.305714,
   5.328572,
   5.351429,
   5.374286,
   5.397143,
   5.42,
   5.442857,
   5.465714,
   5.488572,
   5.511429,
   5.534286,
   5.557143,
   5.58,
   5.602857,
   5.625714,
   5.648572,
   5.671429,
   5.694286,
   5.717143,
   5.723607,
   5.74,
   5.762857,
   5.785714,
   5.808572,
   5.831429,
   5.854286,
   5.864614,
   5.877143,
   5.9,
   5.922857,
   5.945714,
   5.966964,
   5.968572,
   5.991429,
   6.014286,
   6.037143,
   6.050117,
   6.06,
   6.082857,
   6.105714,
   6.121101,
   6.128572,
   6.151429,
   6.174286,
   6.183071,
   6.197143,
   6.22,
   6.237706,
   6.242857,
   6.265714,
   6.288572,
   6.28858,
   6.288708,
   6.288818,
   6.288909,
   6.288981,
   6.289035,
   6.289072,
   6.289091,
   6.289092,
   6.289076,
   6.289043,
   6.288992,
   6.288924,
   6.288837,
   6.288733,
   6.288611,
   6.288572,
   6.265714,
   6.262249,
   6.242857,
   6.232171,
   6.22,
   6.201692,
   6.197143,
   6.174286,
   6.171013,
   6.151429,
   6.140242,
   6.128572,
   6.10942,
   6.105714,
   6.082857,
   6.078596};
   graph = new TGraph(305,Graph4_fx5,Graph4_fy5);
   graph->SetName("Graph4");
   graph->SetTitle("Graph");

   ci = TColor::GetColor("#bee7fd");
   graph->SetFillColor(ci);
   
   TH1F *Graph_Graph45 = new TH1F("Graph_Graph45","Graph",305,1.093327,2.269349);
   Graph_Graph45->SetMinimum(3.810529);
   Graph_Graph45->SetMaximum(6.514416);
   Graph_Graph45->SetDirectory(0);
   Graph_Graph45->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph45->SetLineColor(ci);
   Graph_Graph45->GetXaxis()->SetLabelFont(42);
   Graph_Graph45->GetXaxis()->SetTitleOffset(1);
   Graph_Graph45->GetXaxis()->SetTitleFont(42);
   Graph_Graph45->GetYaxis()->SetLabelFont(42);
   Graph_Graph45->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph45->GetYaxis()->SetTitleFont(42);
   Graph_Graph45->GetZaxis()->SetLabelFont(42);
   Graph_Graph45->GetZaxis()->SetTitleOffset(1);
   Graph_Graph45->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph45);
   
   graph->Draw("f");
   
   Double_t Graph5_fx6[305] = {
   1.74325,
   1.754281,
   1.76175,
   1.768032,
   1.78025,
   1.781854,
   1.795566,
   1.79875,
   1.809259,
   1.81725,
   1.823008,
   1.83575,
   1.836794,
   1.850435,
   1.85425,
   1.864055,
   1.87275,
   1.877683,
   1.89125,
   1.8913,
   1.904706,
   1.90975,
   1.918084,
   1.92825,
   1.931415,
   1.944612,
   1.94675,
   1.957631,
   1.96525,
   1.970563,
   1.983374,
   1.98375,
   1.995912,
   2.00225,
   2.008316,
   2.020556,
   2.02075,
   2.032473,
   2.03925,
   2.0442,
   2.055668,
   2.05775,
   2.066796,
   2.07625,
   2.077663,
   2.088125,
   2.09475,
   2.098245,
   2.107931,
   2.11325,
   2.117174,
   2.125906,
   2.13175,
   2.134107,
   2.141676,
   2.148603,
   2.15025,
   2.154766,
   2.160112,
   2.164551,
   2.167976,
   2.16875,
   2.170278,
   2.171347,
   2.171064,
   2.169308,
   2.16875,
   2.166001,
   2.16105,
   2.154377,
   2.15025,
   2.146031,
   2.136073,
   2.13175,
   2.124666,
   2.11325,
   2.111936,
   2.098298,
   2.09475,
   2.083952,
   2.07625,
   2.069134,
   2.05775,
   2.054087,
   2.03925,
   2.039004,
   2.024093,
   2.02075,
   2.009332,
   2.00225,
   1.99476,
   1.98375,
   1.980407,
   1.966283,
   1.96525,
   1.952356,
   1.94675,
   1.938601,
   1.92825,
   1.925022,
   1.911584,
   1.90975,
   1.898216,
   1.89125,
   1.884969,
   1.87275,
   1.87185,
   1.858697,
   1.85425,
   1.845597,
   1.83575,
   1.832589,
   1.819571,
   1.81725,
   1.806468,
   1.79875,
   1.793428,
   1.780452,
   1.78025,
   1.767209,
   1.76175,
   1.753994,
   1.74325,
   1.740815,
   1.727452,
   1.72475,
   1.71388,
   1.70625,
   1.70027,
   1.68775,
   1.686616,
   1.672507,
   1.66925,
   1.658092,
   1.65075,
   1.643405,
   1.63225,
   1.628334,
   1.61375,
   1.612688,
   1.595973,
   1.59525,
   1.577739,
   1.57675,
   1.55825,
   1.556859,
   1.53975,
   1.528739,
   1.52125,
   1.50275,
   1.48425,
   1.46575,
   1.458813,
   1.44725,
   1.436868,
   1.42875,
   1.421692,
   1.41025,
   1.409046,
   1.398674,
   1.39175,
   1.388933,
   1.380295,
   1.37325,
   1.371921,
   1.364459,
   1.357046,
   1.35475,
   1.350206,
   1.34364,
   1.337115,
   1.33625,
   1.331132,
   1.325259,
   1.319427,
   1.31775,
   1.313954,
   1.308648,
   1.303382,
   1.29925,
   1.298236,
   1.293413,
   1.288634,
   1.283902,
   1.28075,
   1.279315,
   1.274967,
   1.27067,
   1.266429,
   1.26225,
   1.262247,
   1.258351,
   1.254514,
   1.250742,
   1.247038,
   1.24375,
   1.243421,
   1.240037,
   1.236727,
   1.233494,
   1.230342,
   1.227275,
   1.22525,
   1.224339,
   1.221582,
   1.218917,
   1.216348,
   1.213877,
   1.211509,
   1.209248,
   1.207097,
   1.20675,
   1.205131,
   1.203293,
   1.201572,
   1.199971,
   1.198495,
   1.197146,
   1.195929,
   1.194847,
   1.193902,
   1.1931,
   1.192443,
   1.191935,
   1.191577,
   1.191374,
   1.191329,
   1.191443,
   1.191721,
   1.192164,
   1.192775,
   1.193556,
   1.194509,
   1.195634,
   1.196935,
   1.198411,
   1.200064,
   1.201894,
   1.203901,
   1.206084,
   1.20675,
   1.208528,
   1.21119,
   1.214036,
   1.217063,
   1.220269,
   1.223648,
   1.22525,
   1.227311,
   1.231245,
   1.235353,
   1.239628,
   1.24375,
   1.244084,
   1.248976,
   1.254027,
   1.259227,
   1.26225,
   1.264739,
   1.270621,
   1.276634,
   1.28075,
   1.282934,
   1.28971,
   1.296587,
   1.29925,
   1.303978,
   1.311719,
   1.31775,
   1.319726,
   1.328495,
   1.335219,
   1.33625,
   1.35475,
   1.37325,
   1.39175,
   1.41025,
   1.42875,
   1.44725,
   1.46575,
   1.48425,
   1.50275,
   1.52125,
   1.53975,
   1.55825,
   1.57675,
   1.59525,
   1.61375,
   1.618926,
   1.629964,
   1.63225,
   1.643953,
   1.65075,
   1.657918,
   1.66925,
   1.671883,
   1.685694,
   1.68775,
   1.699347,
   1.70625,
   1.713089,
   1.72475,
   1.726906,
   1.74062,
   1.74325};
   Double_t Graph5_fy6[305] = {
   6.078596,
   6.06,
   6.047783,
   6.037143,
   6.017011,
   6.014286,
   5.991429,
   5.986221,
   5.968572,
   5.955415,
   5.945714,
   5.92462,
   5.922857,
   5.9,
   5.893676,
   5.877143,
   5.862634,
   5.854286,
   5.831513,
   5.831429,
   5.808572,
   5.800004,
   5.785714,
   5.768313,
   5.762857,
   5.74,
   5.736262,
   5.717143,
   5.703692,
   5.694286,
   5.671429,
   5.670743,
   5.648572,
   5.636886,
   5.625714,
   5.602857,
   5.602484,
   5.58,
   5.566761,
   5.557143,
   5.534286,
   5.529982,
   5.511429,
   5.491519,
   5.488572,
   5.465714,
   5.450686,
   5.442857,
   5.42,
   5.406758,
   5.397143,
   5.374286,
   5.357908,
   5.351429,
   5.328572,
   5.305714,
   5.299498,
   5.282857,
   5.26,
   5.237143,
   5.214286,
   5.206433,
   5.191429,
   5.168572,
   5.145714,
   5.122857,
   5.118948,
   5.1,
   5.077143,
   5.054286,
   5.043007,
   5.031429,
   5.008572,
   5.000015,
   4.985714,
   4.965278,
   4.962857,
   4.94,
   4.93452,
   4.917143,
   4.905519,
   4.894286,
   4.877188,
   4.871429,
   4.848962,
   4.848571,
   4.825714,
   4.820706,
   4.802857,
   4.791957,
   4.78,
   4.76259,
   4.757143,
   4.734286,
   4.732627,
   4.711429,
   4.702204,
   4.688571,
   4.671188,
   4.665714,
   4.642857,
   4.639731,
   4.62,
   4.607964,
   4.597143,
   4.575841,
   4.574286,
   4.551429,
   4.543595,
   4.528571,
   4.511184,
   4.505714,
   4.482857,
   4.478724,
   4.46,
   4.4463,
   4.437143,
   4.414286,
   4.413924,
   4.391429,
   4.381748,
   4.368571,
   4.349769,
   4.345714,
   4.322857,
   4.318099,
   4.3,
   4.286826,
   4.277143,
   4.25606,
   4.254286,
   4.231429,
   4.225926,
   4.208571,
   4.1966,
   4.185714,
   4.168322,
   4.162857,
   4.141373,
   4.14,
   4.117143,
   4.116094,
   4.094286,
   4.09297,
   4.072617,
   4.071429,
   4.055722,
   4.048571,
   4.043316,
   4.036317,
   4.035853,
   4.042894,
   4.048571,
   4.0581,
   4.071429,
   4.081931,
   4.094286,
   4.114474,
   4.117143,
   4.14,
   4.155381,
   4.162857,
   4.185714,
   4.204479,
   4.208571,
   4.231429,
   4.254286,
   4.261361,
   4.277143,
   4.3,
   4.322857,
   4.325887,
   4.345714,
   4.368571,
   4.391429,
   4.398017,
   4.414286,
   4.437143,
   4.46,
   4.478073,
   4.482857,
   4.505714,
   4.528571,
   4.551429,
   4.566806,
   4.574286,
   4.597143,
   4.62,
   4.642857,
   4.665698,
   4.665714,
   4.688571,
   4.711429,
   4.734286,
   4.757143,
   4.777821,
   4.78,
   4.802857,
   4.825714,
   4.848571,
   4.871429,
   4.894286,
   4.909821,
   4.917143,
   4.94,
   4.962857,
   4.985714,
   5.008572,
   5.031429,
   5.054286,
   5.077143,
   5.081041,
   5.1,
   5.122857,
   5.145714,
   5.168572,
   5.191429,
   5.214286,
   5.237143,
   5.26,
   5.282857,
   5.305714,
   5.328572,
   5.351429,
   5.374286,
   5.397143,
   5.42,
   5.442857,
   5.465714,
   5.488572,
   5.511429,
   5.534286,
   5.557143,
   5.58,
   5.602857,
   5.625714,
   5.648572,
   5.671429,
   5.694286,
   5.717143,
   5.723607,
   5.74,
   5.762857,
   5.785714,
   5.808572,
   5.831429,
   5.854286,
   5.864614,
   5.877143,
   5.9,
   5.922857,
   5.945714,
   5.966964,
   5.968572,
   5.991429,
   6.014286,
   6.037143,
   6.050117,
   6.06,
   6.082857,
   6.105714,
   6.121101,
   6.128572,
   6.151429,
   6.174286,
   6.183071,
   6.197143,
   6.22,
   6.237706,
   6.242857,
   6.265714,
   6.288572,
   6.28858,
   6.288708,
   6.288818,
   6.288909,
   6.288981,
   6.289035,
   6.289072,
   6.289091,
   6.289092,
   6.289076,
   6.289043,
   6.288992,
   6.288924,
   6.288837,
   6.288733,
   6.288611,
   6.288572,
   6.265714,
   6.262249,
   6.242857,
   6.232171,
   6.22,
   6.201692,
   6.197143,
   6.174286,
   6.171013,
   6.151429,
   6.140242,
   6.128572,
   6.10942,
   6.105714,
   6.082857,
   6.078596};
   graph = new TGraph(305,Graph5_fx6,Graph5_fy6);
   graph->SetName("Graph5");
   graph->SetTitle("Graph");

   ci = TColor::GetColor("#18aae7");
   graph->SetFillColor(ci);
   graph->SetFillStyle(3005);
   
   TH1F *Graph_Graph56 = new TH1F("Graph_Graph56","Graph",305,1.093327,2.269349);
   Graph_Graph56->SetMinimum(3.810529);
   Graph_Graph56->SetMaximum(6.514416);
   Graph_Graph56->SetDirectory(0);
   Graph_Graph56->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph56->SetLineColor(ci);
   Graph_Graph56->GetXaxis()->SetLabelFont(42);
   Graph_Graph56->GetXaxis()->SetTitleOffset(1);
   Graph_Graph56->GetXaxis()->SetTitleFont(42);
   Graph_Graph56->GetYaxis()->SetLabelFont(42);
   Graph_Graph56->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph56->GetYaxis()->SetTitleFont(42);
   Graph_Graph56->GetZaxis()->SetLabelFont(42);
   Graph_Graph56->GetZaxis()->SetTitleOffset(1);
   Graph_Graph56->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph56);
   
   graph->Draw("f");
   
   Double_t Graph6_fx7[53] = {
   1.57675,
   1.578893,
   1.594397,
   1.59525,
   1.609059,
   1.61375,
   1.623466,
   1.63225,
   1.637721,
   1.63225,
   1.61375,
   1.59525,
   1.57675,
   1.55825,
   1.53975,
   1.52125,
   1.50275,
   1.48425,
   1.46575,
   1.44725,
   1.42875,
   1.41025,
   1.39175,
   1.37325,
   1.35475,
   1.33625,
   1.323619,
   1.332405,
   1.33625,
   1.341901,
   1.351942,
   1.35475,
   1.363185,
   1.37325,
   1.37521,
   1.389318,
   1.39175,
   1.406633,
   1.41025,
   1.42875,
   1.431768,
   1.44725,
   1.46575,
   1.48425,
   1.495344,
   1.50275,
   1.52125,
   1.524153,
   1.53975,
   1.544602,
   1.55825,
   1.562449,
   1.57675};
   Double_t Graph6_fy7[53] = {
   3.206229,
   3.202857,
   3.18,
   3.178813,
   3.157143,
   3.150208,
   3.134286,
   3.120685,
   3.111428,
   3.111384,
   3.111249,
   3.111133,
   3.111034,
   3.110953,
   3.110889,
   3.110842,
   3.110812,
   3.1108,
   3.110804,
   3.110826,
   3.110865,
   3.110921,
   3.110995,
   3.111087,
   3.111198,
   3.111327,
   3.111428,
   3.134286,
   3.144322,
   3.157143,
   3.18,
   3.186459,
   3.202857,
   3.222585,
   3.225714,
   3.248571,
   3.252588,
   3.271428,
   3.276111,
   3.29274,
   3.294286,
   3.302442,
   3.304975,
   3.300704,
   3.294286,
   3.290314,
   3.274732,
   3.271428,
   3.254962,
   3.248571,
   3.231846,
   3.225714,
   3.206229};
   graph = new TGraph(53,Graph6_fx7,Graph6_fy7);
   graph->SetName("Graph6");
   graph->SetTitle("Graph");

   ci = TColor::GetColor("#f9f90e");
   graph->SetFillColor(ci);
   graph->SetFillStyle(0);

   ci = TColor::GetColor("#18aae7");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   
   TH1F *Graph_Graph67 = new TH1F("Graph_Graph67","Graph",100,1.292209,1.669132);
   Graph_Graph67->SetMinimum(3.091382);
   Graph_Graph67->SetMaximum(3.324393);
   Graph_Graph67->SetDirectory(0);
   Graph_Graph67->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph67->SetLineColor(ci);
   Graph_Graph67->GetXaxis()->SetLabelFont(42);
   Graph_Graph67->GetXaxis()->SetTitleOffset(1);
   Graph_Graph67->GetXaxis()->SetTitleFont(42);
   Graph_Graph67->GetYaxis()->SetLabelFont(42);
   Graph_Graph67->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph67->GetYaxis()->SetTitleFont(42);
   Graph_Graph67->GetZaxis()->SetLabelFont(42);
   Graph_Graph67->GetZaxis()->SetTitleOffset(1);
   Graph_Graph67->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph67);
   
   graph->Draw("l");
   
   Double_t Graph7_fx8[305] = {
   1.74325,
   1.754281,
   1.76175,
   1.768032,
   1.78025,
   1.781854,
   1.795566,
   1.79875,
   1.809259,
   1.81725,
   1.823008,
   1.83575,
   1.836794,
   1.850435,
   1.85425,
   1.864055,
   1.87275,
   1.877683,
   1.89125,
   1.8913,
   1.904706,
   1.90975,
   1.918084,
   1.92825,
   1.931415,
   1.944612,
   1.94675,
   1.957631,
   1.96525,
   1.970563,
   1.983374,
   1.98375,
   1.995912,
   2.00225,
   2.008316,
   2.020556,
   2.02075,
   2.032473,
   2.03925,
   2.0442,
   2.055668,
   2.05775,
   2.066796,
   2.07625,
   2.077663,
   2.088125,
   2.09475,
   2.098245,
   2.107931,
   2.11325,
   2.117174,
   2.125906,
   2.13175,
   2.134107,
   2.141676,
   2.148603,
   2.15025,
   2.154766,
   2.160112,
   2.164551,
   2.167976,
   2.16875,
   2.170278,
   2.171347,
   2.171064,
   2.169308,
   2.16875,
   2.166001,
   2.16105,
   2.154377,
   2.15025,
   2.146031,
   2.136073,
   2.13175,
   2.124666,
   2.11325,
   2.111936,
   2.098298,
   2.09475,
   2.083952,
   2.07625,
   2.069134,
   2.05775,
   2.054087,
   2.03925,
   2.039004,
   2.024093,
   2.02075,
   2.009332,
   2.00225,
   1.99476,
   1.98375,
   1.980407,
   1.966283,
   1.96525,
   1.952356,
   1.94675,
   1.938601,
   1.92825,
   1.925022,
   1.911584,
   1.90975,
   1.898216,
   1.89125,
   1.884969,
   1.87275,
   1.87185,
   1.858697,
   1.85425,
   1.845597,
   1.83575,
   1.832589,
   1.819571,
   1.81725,
   1.806468,
   1.79875,
   1.793428,
   1.780452,
   1.78025,
   1.767209,
   1.76175,
   1.753994,
   1.74325,
   1.740815,
   1.727452,
   1.72475,
   1.71388,
   1.70625,
   1.70027,
   1.68775,
   1.686616,
   1.672507,
   1.66925,
   1.658092,
   1.65075,
   1.643405,
   1.63225,
   1.628334,
   1.61375,
   1.612688,
   1.595973,
   1.59525,
   1.577739,
   1.57675,
   1.55825,
   1.556859,
   1.53975,
   1.528739,
   1.52125,
   1.50275,
   1.48425,
   1.46575,
   1.458813,
   1.44725,
   1.436868,
   1.42875,
   1.421692,
   1.41025,
   1.409046,
   1.398674,
   1.39175,
   1.388933,
   1.380295,
   1.37325,
   1.371921,
   1.364459,
   1.357046,
   1.35475,
   1.350206,
   1.34364,
   1.337115,
   1.33625,
   1.331132,
   1.325259,
   1.319427,
   1.31775,
   1.313954,
   1.308648,
   1.303382,
   1.29925,
   1.298236,
   1.293413,
   1.288634,
   1.283902,
   1.28075,
   1.279315,
   1.274967,
   1.27067,
   1.266429,
   1.26225,
   1.262247,
   1.258351,
   1.254514,
   1.250742,
   1.247038,
   1.24375,
   1.243421,
   1.240037,
   1.236727,
   1.233494,
   1.230342,
   1.227275,
   1.22525,
   1.224339,
   1.221582,
   1.218917,
   1.216348,
   1.213877,
   1.211509,
   1.209248,
   1.207097,
   1.20675,
   1.205131,
   1.203293,
   1.201572,
   1.199971,
   1.198495,
   1.197146,
   1.195929,
   1.194847,
   1.193902,
   1.1931,
   1.192443,
   1.191935,
   1.191577,
   1.191374,
   1.191329,
   1.191443,
   1.191721,
   1.192164,
   1.192775,
   1.193556,
   1.194509,
   1.195634,
   1.196935,
   1.198411,
   1.200064,
   1.201894,
   1.203901,
   1.206084,
   1.20675,
   1.208528,
   1.21119,
   1.214036,
   1.217063,
   1.220269,
   1.223648,
   1.22525,
   1.227311,
   1.231245,
   1.235353,
   1.239628,
   1.24375,
   1.244084,
   1.248976,
   1.254027,
   1.259227,
   1.26225,
   1.264739,
   1.270621,
   1.276634,
   1.28075,
   1.282934,
   1.28971,
   1.296587,
   1.29925,
   1.303978,
   1.311719,
   1.31775,
   1.319726,
   1.328495,
   1.335219,
   1.33625,
   1.35475,
   1.37325,
   1.39175,
   1.41025,
   1.42875,
   1.44725,
   1.46575,
   1.48425,
   1.50275,
   1.52125,
   1.53975,
   1.55825,
   1.57675,
   1.59525,
   1.61375,
   1.618926,
   1.629964,
   1.63225,
   1.643953,
   1.65075,
   1.657918,
   1.66925,
   1.671883,
   1.685694,
   1.68775,
   1.699347,
   1.70625,
   1.713089,
   1.72475,
   1.726906,
   1.74062,
   1.74325};
   Double_t Graph7_fy8[305] = {
   6.078596,
   6.06,
   6.047783,
   6.037143,
   6.017011,
   6.014286,
   5.991429,
   5.986221,
   5.968572,
   5.955415,
   5.945714,
   5.92462,
   5.922857,
   5.9,
   5.893676,
   5.877143,
   5.862634,
   5.854286,
   5.831513,
   5.831429,
   5.808572,
   5.800004,
   5.785714,
   5.768313,
   5.762857,
   5.74,
   5.736262,
   5.717143,
   5.703692,
   5.694286,
   5.671429,
   5.670743,
   5.648572,
   5.636886,
   5.625714,
   5.602857,
   5.602484,
   5.58,
   5.566761,
   5.557143,
   5.534286,
   5.529982,
   5.511429,
   5.491519,
   5.488572,
   5.465714,
   5.450686,
   5.442857,
   5.42,
   5.406758,
   5.397143,
   5.374286,
   5.357908,
   5.351429,
   5.328572,
   5.305714,
   5.299498,
   5.282857,
   5.26,
   5.237143,
   5.214286,
   5.206433,
   5.191429,
   5.168572,
   5.145714,
   5.122857,
   5.118948,
   5.1,
   5.077143,
   5.054286,
   5.043007,
   5.031429,
   5.008572,
   5.000015,
   4.985714,
   4.965278,
   4.962857,
   4.94,
   4.93452,
   4.917143,
   4.905519,
   4.894286,
   4.877188,
   4.871429,
   4.848962,
   4.848571,
   4.825714,
   4.820706,
   4.802857,
   4.791957,
   4.78,
   4.76259,
   4.757143,
   4.734286,
   4.732627,
   4.711429,
   4.702204,
   4.688571,
   4.671188,
   4.665714,
   4.642857,
   4.639731,
   4.62,
   4.607964,
   4.597143,
   4.575841,
   4.574286,
   4.551429,
   4.543595,
   4.528571,
   4.511184,
   4.505714,
   4.482857,
   4.478724,
   4.46,
   4.4463,
   4.437143,
   4.414286,
   4.413924,
   4.391429,
   4.381748,
   4.368571,
   4.349769,
   4.345714,
   4.322857,
   4.318099,
   4.3,
   4.286826,
   4.277143,
   4.25606,
   4.254286,
   4.231429,
   4.225926,
   4.208571,
   4.1966,
   4.185714,
   4.168322,
   4.162857,
   4.141373,
   4.14,
   4.117143,
   4.116094,
   4.094286,
   4.09297,
   4.072617,
   4.071429,
   4.055722,
   4.048571,
   4.043316,
   4.036317,
   4.035853,
   4.042894,
   4.048571,
   4.0581,
   4.071429,
   4.081931,
   4.094286,
   4.114474,
   4.117143,
   4.14,
   4.155381,
   4.162857,
   4.185714,
   4.204479,
   4.208571,
   4.231429,
   4.254286,
   4.261361,
   4.277143,
   4.3,
   4.322857,
   4.325887,
   4.345714,
   4.368571,
   4.391429,
   4.398017,
   4.414286,
   4.437143,
   4.46,
   4.478073,
   4.482857,
   4.505714,
   4.528571,
   4.551429,
   4.566806,
   4.574286,
   4.597143,
   4.62,
   4.642857,
   4.665698,
   4.665714,
   4.688571,
   4.711429,
   4.734286,
   4.757143,
   4.777821,
   4.78,
   4.802857,
   4.825714,
   4.848571,
   4.871429,
   4.894286,
   4.909821,
   4.917143,
   4.94,
   4.962857,
   4.985714,
   5.008572,
   5.031429,
   5.054286,
   5.077143,
   5.081041,
   5.1,
   5.122857,
   5.145714,
   5.168572,
   5.191429,
   5.214286,
   5.237143,
   5.26,
   5.282857,
   5.305714,
   5.328572,
   5.351429,
   5.374286,
   5.397143,
   5.42,
   5.442857,
   5.465714,
   5.488572,
   5.511429,
   5.534286,
   5.557143,
   5.58,
   5.602857,
   5.625714,
   5.648572,
   5.671429,
   5.694286,
   5.717143,
   5.723607,
   5.74,
   5.762857,
   5.785714,
   5.808572,
   5.831429,
   5.854286,
   5.864614,
   5.877143,
   5.9,
   5.922857,
   5.945714,
   5.966964,
   5.968572,
   5.991429,
   6.014286,
   6.037143,
   6.050117,
   6.06,
   6.082857,
   6.105714,
   6.121101,
   6.128572,
   6.151429,
   6.174286,
   6.183071,
   6.197143,
   6.22,
   6.237706,
   6.242857,
   6.265714,
   6.288572,
   6.28858,
   6.288708,
   6.288818,
   6.288909,
   6.288981,
   6.289035,
   6.289072,
   6.289091,
   6.289092,
   6.289076,
   6.289043,
   6.288992,
   6.288924,
   6.288837,
   6.288733,
   6.288611,
   6.288572,
   6.265714,
   6.262249,
   6.242857,
   6.232171,
   6.22,
   6.201692,
   6.197143,
   6.174286,
   6.171013,
   6.151429,
   6.140242,
   6.128572,
   6.10942,
   6.105714,
   6.082857,
   6.078596};
   graph = new TGraph(305,Graph7_fx8,Graph7_fy8);
   graph->SetName("Graph7");
   graph->SetTitle("Graph");

   ci = TColor::GetColor("#f9f90e");
   graph->SetFillColor(ci);
   graph->SetFillStyle(0);

   ci = TColor::GetColor("#18aae7");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   
   TH1F *Graph_Graph78 = new TH1F("Graph_Graph78","Graph",305,1.093327,2.269349);
   Graph_Graph78->SetMinimum(3.810529);
   Graph_Graph78->SetMaximum(6.514416);
   Graph_Graph78->SetDirectory(0);
   Graph_Graph78->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph78->SetLineColor(ci);
   Graph_Graph78->GetXaxis()->SetLabelFont(42);
   Graph_Graph78->GetXaxis()->SetTitleOffset(1);
   Graph_Graph78->GetXaxis()->SetTitleFont(42);
   Graph_Graph78->GetYaxis()->SetLabelFont(42);
   Graph_Graph78->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph78->GetYaxis()->SetTitleFont(42);
   Graph_Graph78->GetZaxis()->SetLabelFont(42);
   Graph_Graph78->GetZaxis()->SetTitleOffset(1);
   Graph_Graph78->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph78);
   
   graph->Draw("l");
   
   Double_t Graph8_fx9[503] = {
   2.33864,
   2.35375,
   2.355388,
   2.37224,
   2.37225,
   2.38916,
   2.39075,
   2.406167,
   2.40925,
   2.423255,
   2.42775,
   2.44041,
   2.44625,
   2.457624,
   2.46475,
   2.474882,
   2.48325,
   2.492169,
   2.50175,
   2.509466,
   2.52025,
   2.526751,
   2.53875,
   2.543999,
   2.55725,
   2.561179,
   2.57575,
   2.578258,
   2.59425,
   2.595196,
   2.611926,
   2.61275,
   2.628385,
   2.63125,
   2.644556,
   2.64975,
   2.660385,
   2.66825,
   2.675825,
   2.68675,
   2.690827,
   2.70525,
   2.705347,
   2.719159,
   2.72375,
   2.732385,
   2.74225,
   2.745007,
   2.756839,
   2.76075,
   2.767887,
   2.778239,
   2.77925,
   2.787584,
   2.796216,
   2.79775,
   2.803805,
   2.810531,
   2.81625,
   2.81639,
   2.821084,
   2.824824,
   2.82755,
   2.829204,
   2.829732,
   2.82908,
   2.827199,
   2.824043,
   2.819566,
   2.81625,
   2.813584,
   2.80593,
   2.79775,
   2.796698,
   2.785327,
   2.77925,
   2.771842,
   2.76075,
   2.75587,
   2.74225,
   2.736897,
   2.72375,
   2.714324,
   2.70525,
   2.687458,
   2.68675,
   2.66825,
   2.654584,
   2.64975,
   2.63125,
   2.614055,
   2.61275,
   2.59425,
   2.57575,
   2.562089,
   2.55725,
   2.53875,
   2.52025,
   2.50175,
   2.493371,
   2.48325,
   2.46475,
   2.44625,
   2.42775,
   2.40925,
   2.402982,
   2.39075,
   2.37225,
   2.35375,
   2.33525,
   2.31675,
   2.306595,
   2.29825,
   2.27975,
   2.26125,
   2.24275,
   2.23601,
   2.22425,
   2.20575,
   2.192362,
   2.18725,
   2.16875,
   2.163131,
   2.15025,
   2.140364,
   2.13175,
   2.120947,
   2.11325,
   2.10368,
   2.09475,
   2.08793,
   2.07625,
   2.073342,
   2.059728,
   2.05775,
   2.04693,
   2.03925,
   2.034817,
   2.023342,
   2.02075,
   2.012437,
   2.00225,
   2.002087,
   1.992216,
   1.98375,
   1.982865,
   1.973943,
   1.965532,
   1.96525,
   1.957508,
   1.949977,
   1.94675,
   1.942867,
   1.936188,
   1.929995,
   1.92825,
   1.924194,
   1.91884,
   1.913968,
   1.90975,
   1.909569,
   1.905547,
   1.902009,
   1.898953,
   1.896377,
   1.894283,
   1.892669,
   1.891538,
   1.89125,
   1.890879,
   1.890712,
   1.89105,
   1.89125,
   1.891878,
   1.8932,
   1.895027,
   1.897365,
   1.900224,
   1.90361,
   1.907534,
   1.90975,
   1.911941,
   1.916824,
   1.922258,
   1.92825,
   1.928253,
   1.934641,
   1.941595,
   1.94675,
   1.949064,
   1.956969,
   1.96525,
   1.965449,
   1.974297,
   1.983726,
   1.98375,
   1.993506,
   1.98375,
   1.96525,
   1.94675,
   1.92825,
   1.90975,
   1.89125,
   1.87275,
   1.85425,
   1.83575,
   1.81725,
   1.79875,
   1.78025,
   1.76175,
   1.74325,
   1.72475,
   1.70625,
   1.68775,
   1.66925,
   1.65075,
   1.63225,
   1.61375,
   1.59525,
   1.57675,
   1.55825,
   1.53975,
   1.52125,
   1.50275,
   1.48425,
   1.46575,
   1.44725,
   1.42875,
   1.41025,
   1.39175,
   1.37325,
   1.35475,
   1.33625,
   1.31775,
   1.29925,
   1.28075,
   1.26225,
   1.24375,
   1.22525,
   1.20675,
   1.18825,
   1.16975,
   1.15125,
   1.13275,
   1.11425,
   1.09575,
   1.07725,
   1.05875,
   1.04025,
   1.02175,
   1.00325,
   0.9870645,
   0.9899389,
   0.9927514,
   0.9954935,
   0.9981586,
   1.00074,
   1.003231,
   1.00325,
   1.005704,
   1.008074,
   1.010337,
   1.012486,
   1.014519,
   1.016433,
   1.018223,
   1.019888,
   1.021425,
   1.02175,
   1.022872,
   1.024196,
   1.025383,
   1.026434,
   1.027348,
   1.028125,
   1.028766,
   1.02927,
   1.029641,
   1.029877,
   1.029982,
   1.029957,
   1.029803,
   1.029523,
   1.02912,
   1.028595,
   1.027953,
   1.027194,
   1.026323,
   1.025342,
   1.024256,
   1.023066,
   1.021777,
   1.02175,
   1.020432,
   1.018998,
   1.017476,
   1.015871,
   1.014186,
   1.012424,
   1.01059,
   1.008687,
   1.006719,
   1.004689,
   1.00325,
   1.002618,
   1.00053,
   0.9983921,
   0.9962079,
   0.9939813,
   0.991717,
   0.9894177,
   0.9870882,
   0.98475,
   0.9847323,
   0.9824032,
   0.9800552,
   0.9776912,
   0.9753163,
   0.9729336,
   0.9705473,
   0.9681612,
   0.96625,
   0.9657882,
   0.9634572,
   0.9611379,
   0.9588334,
   0.9565481,
   0.954286,
   0.9520506,
   0.9498463,
   0.94775,
   0.9476769,
   0.9455779,
   0.9435193,
   0.9415053,
   0.9395395,
   0.9376248,
   0.9357656,
   0.9339647,
   0.9322253,
   0.9305506,
   0.92925,
   0.9289482,
   0.9274337,
   0.9259918,
   0.9246262,
   0.9233396,
   0.9221346,
   0.9210143,
   0.9199808,
   0.9190372,
   0.9181858,
   0.9174287,
   0.9167685,
   0.9162073,
   0.9157477,
   0.9153914,
   0.9151403,
   0.9149963,
   0.9149613,
   0.9150371,
   0.9152252,
   0.9155267,
   0.9159427,
   0.9164748,
   0.9171235,
   0.9178897,
   0.9187739,
   0.9197758,
   0.920896,
   0.9221334,
   0.9234879,
   0.924958,
   0.9265423,
   0.9282389,
   0.92925,
   0.9300567,
   0.9319983,
   0.9340449,
   0.9361932,
   0.9384384,
   0.9407749,
   0.9431973,
   0.9456991,
   0.94775,
   0.9482833,
   0.9509726,
   0.9537216,
   0.9565212,
   0.9593627,
   0.9622367,
   0.9651336,
   0.96625,
   0.9680863,
   0.9710716,
   0.9740522,
   0.9770192,
   0.9799622,
   0.9828722,
   0.98475,
   0.9857685,
   0.9886681,
   0.9908452,
   1.00325,
   1.02175,
   1.04025,
   1.05875,
   1.07725,
   1.09575,
   1.11425,
   1.13275,
   1.15125,
   1.16975,
   1.18825,
   1.20675,
   1.22525,
   1.24375,
   1.26225,
   1.28075,
   1.29925,
   1.31775,
   1.33625,
   1.35475,
   1.37325,
   1.39175,
   1.41025,
   1.42875,
   1.44725,
   1.46575,
   1.48425,
   1.50275,
   1.52125,
   1.53975,
   1.55825,
   1.57675,
   1.59525,
   1.61375,
   1.63225,
   1.65075,
   1.66925,
   1.68775,
   1.70625,
   1.72475,
   1.74325,
   1.76175,
   1.78025,
   1.79875,
   1.81725,
   1.83575,
   1.85425,
   1.87275,
   1.89125,
   1.90975,
   1.92825,
   1.94675,
   1.96525,
   1.980648,
   1.98375,
   1.988005,
   1.998041,
   2.00225,
   2.008513,
   2.01946,
   2.02075,
   2.030761,
   2.03925,
   2.042525,
   2.054664,
   2.05775,
   2.06716,
   2.07625,
   2.080053,
   2.093293,
   2.09475,
   2.10682,
   2.11325,
   2.120683,
   2.13175,
   2.13486,
   2.149312,
   2.15025,
   2.163989,
   2.16875,
   2.178925,
   2.18725,
   2.194099,
   2.20575,
   2.209495,
   2.22425,
   2.225095,
   2.240855,
   2.24275,
   2.25678,
   2.26125,
   2.272868,
   2.27975,
   2.28911,
   2.29825,
   2.305492,
   2.31675,
   2.322005,
   2.33525,
   2.33864};
   Double_t Graph8_fy9[503] = {
   5.694286,
   5.673651,
   5.671429,
   5.648572,
   5.648558,
   5.625714,
   5.623565,
   5.602857,
   5.598712,
   5.58,
   5.573984,
   5.557143,
   5.54936,
   5.534286,
   5.52482,
   5.511429,
   5.50034,
   5.488572,
   5.47589,
   5.465714,
   5.451439,
   5.442857,
   5.426947,
   5.42,
   5.402368,
   5.397143,
   5.377644,
   5.374286,
   5.352707,
   5.351429,
   5.328572,
   5.327431,
   5.305714,
   5.301683,
   5.282857,
   5.275394,
   5.26,
   5.24841,
   5.237143,
   5.220548,
   5.214286,
   5.191584,
   5.191429,
   5.168572,
   5.16072,
   5.145714,
   5.12792,
   5.122857,
   5.1,
   5.092014,
   5.077143,
   5.054286,
   5.051863,
   5.031429,
   5.008572,
   5.004043,
   4.985714,
   4.962857,
   4.940561,
   4.94,
   4.917143,
   4.894286,
   4.871429,
   4.848571,
   4.825714,
   4.802857,
   4.78,
   4.757143,
   4.734286,
   4.72117,
   4.711429,
   4.688571,
   4.668135,
   4.665714,
   4.642857,
   4.63208,
   4.62,
   4.603718,
   4.597143,
   4.580339,
   4.574286,
   4.560486,
   4.551429,
   4.543248,
   4.528571,
   4.528019,
   4.514704,
   4.505714,
   4.502676,
   4.49197,
   4.482857,
   4.482191,
   4.473473,
   4.465458,
   4.46,
   4.458126,
   4.45148,
   4.445319,
   4.43958,
   4.437143,
   4.434274,
   4.429325,
   4.424623,
   4.420114,
   4.415742,
   4.414286,
   4.411505,
   4.407312,
   4.403069,
   4.3987,
   4.394118,
   4.391429,
   4.38926,
   4.384012,
   4.378152,
   4.371441,
   4.368571,
   4.36362,
   4.354173,
   4.345714,
   4.342463,
   4.328045,
   4.322857,
   4.310688,
   4.3,
   4.290429,
   4.277143,
   4.267392,
   4.254286,
   4.241666,
   4.231429,
   4.213303,
   4.208571,
   4.185714,
   4.182286,
   4.162857,
   4.148513,
   4.14,
   4.117143,
   4.111792,
   4.094286,
   4.071794,
   4.071429,
   4.048571,
   4.027894,
   4.025714,
   4.002857,
   3.98,
   3.979197,
   3.957143,
   3.934286,
   3.923895,
   3.911429,
   3.888571,
   3.865714,
   3.858797,
   3.842857,
   3.82,
   3.797143,
   3.775215,
   3.774286,
   3.751429,
   3.728571,
   3.705714,
   3.682857,
   3.66,
   3.637143,
   3.614286,
   3.604167,
   3.591429,
   3.568571,
   3.545714,
   3.540331,
   3.522857,
   3.5,
   3.477143,
   3.454286,
   3.431429,
   3.408571,
   3.385714,
   3.37435,
   3.362857,
   3.34,
   3.317143,
   3.294296,
   3.294286,
   3.271428,
   3.248571,
   3.232864,
   3.225714,
   3.202857,
   3.180541,
   3.18,
   3.157143,
   3.134286,
   3.134229,
   3.111428,
   3.111156,
   3.110667,
   3.110211,
   3.109785,
   3.109387,
   3.109015,
   3.108668,
   3.108343,
   3.108041,
   3.107759,
   3.107497,
   3.107254,
   3.107029,
   3.106821,
   3.10663,
   3.106455,
   3.106295,
   3.10615,
   3.106019,
   3.105903,
   3.105801,
   3.105713,
   3.105638,
   3.105576,
   3.105527,
   3.105492,
   3.105469,
   3.10546,
   3.105463,
   3.10548,
   3.105509,
   3.105552,
   3.105608,
   3.105678,
   3.105762,
   3.105861,
   3.105974,
   3.106102,
   3.106246,
   3.106406,
   3.106583,
   3.106777,
   3.106991,
   3.107224,
   3.107477,
   3.107752,
   3.108051,
   3.108374,
   3.108724,
   3.109101,
   3.10951,
   3.109951,
   3.110427,
   3.110943,
   3.111428,
   3.134286,
   3.157143,
   3.18,
   3.202857,
   3.225714,
   3.248571,
   3.248757,
   3.271428,
   3.294286,
   3.317143,
   3.34,
   3.362857,
   3.385714,
   3.408571,
   3.431429,
   3.454286,
   3.45956,
   3.477143,
   3.5,
   3.522857,
   3.545714,
   3.568571,
   3.591429,
   3.614286,
   3.637143,
   3.66,
   3.682857,
   3.705714,
   3.728571,
   3.751429,
   3.774286,
   3.797143,
   3.82,
   3.842857,
   3.865714,
   3.888571,
   3.911429,
   3.934286,
   3.957143,
   3.98,
   3.980443,
   4.002857,
   4.025714,
   4.048571,
   4.071429,
   4.094286,
   4.117143,
   4.14,
   4.162857,
   4.185714,
   4.208571,
   4.224343,
   4.231429,
   4.254286,
   4.277143,
   4.3,
   4.322857,
   4.345714,
   4.368571,
   4.391429,
   4.414111,
   4.414286,
   4.437143,
   4.46,
   4.482857,
   4.505714,
   4.528571,
   4.551429,
   4.574286,
   4.592634,
   4.597143,
   4.62,
   4.642857,
   4.665714,
   4.688571,
   4.711429,
   4.734286,
   4.757143,
   4.779218,
   4.78,
   4.802857,
   4.825714,
   4.848571,
   4.871429,
   4.894286,
   4.917143,
   4.94,
   4.962857,
   4.985714,
   5.00422,
   5.008572,
   5.031429,
   5.054286,
   5.077143,
   5.1,
   5.122857,
   5.145714,
   5.168572,
   5.191429,
   5.214286,
   5.237143,
   5.26,
   5.282857,
   5.305714,
   5.328572,
   5.351429,
   5.374286,
   5.397143,
   5.42,
   5.442857,
   5.465714,
   5.488572,
   5.511429,
   5.534286,
   5.557143,
   5.58,
   5.602857,
   5.625714,
   5.648572,
   5.671429,
   5.694286,
   5.717143,
   5.74,
   5.752782,
   5.762857,
   5.785714,
   5.808572,
   5.831429,
   5.854286,
   5.877143,
   5.9,
   5.922857,
   5.941054,
   5.945714,
   5.968572,
   5.991429,
   6.014286,
   6.037143,
   6.06,
   6.082857,
   6.091607,
   6.105714,
   6.128572,
   6.151429,
   6.174286,
   6.197143,
   6.22,
   6.234951,
   6.242857,
   6.265714,
   6.288572,
   6.288947,
   6.289469,
   6.289951,
   6.290397,
   6.290809,
   6.291191,
   6.291543,
   6.291869,
   6.29217,
   6.292447,
   6.292702,
   6.292937,
   6.293151,
   6.293346,
   6.293524,
   6.293684,
   6.293828,
   6.293956,
   6.294069,
   6.294166,
   6.29425,
   6.294319,
   6.294374,
   6.294415,
   6.294443,
   6.294457,
   6.294458,
   6.294446,
   6.294421,
   6.294382,
   6.29433,
   6.294265,
   6.294185,
   6.294092,
   6.293985,
   6.293864,
   6.293728,
   6.293576,
   6.293409,
   6.293226,
   6.293027,
   6.29281,
   6.292575,
   6.292321,
   6.292047,
   6.291753,
   6.291437,
   6.291098,
   6.290734,
   6.290344,
   6.289926,
   6.289478,
   6.288998,
   6.288572,
   6.278999,
   6.265714,
   6.242857,
   6.2337,
   6.22,
   6.197143,
   6.194542,
   6.174286,
   6.157801,
   6.151429,
   6.128572,
   6.122927,
   6.105714,
   6.089595,
   6.082857,
   6.06,
   6.057532,
   6.037143,
   6.026523,
   6.014286,
   5.996427,
   5.991429,
   5.968572,
   5.967104,
   5.945714,
   5.938403,
   5.922857,
   5.910285,
   5.9,
   5.882678,
   5.877143,
   5.855517,
   5.854286,
   5.831429,
   5.828693,
   5.808572,
   5.80219,
   5.785714,
   5.775991,
   5.762857,
   5.750066,
   5.74,
   5.724384,
   5.717143,
   5.698919,
   5.694286};
   graph = new TGraph(503,Graph8_fx9,Graph8_fy9);
   graph->SetName("Graph8");
   graph->SetTitle("Graph");

   ci = TColor::GetColor("#fdcd2e");
   graph->SetFillColor(ci);
   graph->SetFillStyle(0);
   graph->SetLineColor(9);
   graph->SetLineStyle(2);
   graph->SetLineWidth(2);
   
   TH1F *Graph_Graph89 = new TH1F("Graph_Graph89","Graph",503,0.7234843,3.021209);
   Graph_Graph89->SetMinimum(2.78656);
   Graph_Graph89->SetMaximum(6.613358);
   Graph_Graph89->SetDirectory(0);
   Graph_Graph89->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph89->SetLineColor(ci);
   Graph_Graph89->GetXaxis()->SetLabelFont(42);
   Graph_Graph89->GetXaxis()->SetTitleOffset(1);
   Graph_Graph89->GetXaxis()->SetTitleFont(42);
   Graph_Graph89->GetYaxis()->SetLabelFont(42);
   Graph_Graph89->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph89->GetYaxis()->SetTitleFont(42);
   Graph_Graph89->GetZaxis()->SetLabelFont(42);
   Graph_Graph89->GetZaxis()->SetTitleOffset(1);
   Graph_Graph89->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph89);
   
   graph->Draw("l");
   
   Double_t Graph9_fx10[53] = {
   1.57675,
   1.578893,
   1.594397,
   1.59525,
   1.609059,
   1.61375,
   1.623466,
   1.63225,
   1.637721,
   1.63225,
   1.61375,
   1.59525,
   1.57675,
   1.55825,
   1.53975,
   1.52125,
   1.50275,
   1.48425,
   1.46575,
   1.44725,
   1.42875,
   1.41025,
   1.39175,
   1.37325,
   1.35475,
   1.33625,
   1.323619,
   1.332405,
   1.33625,
   1.341901,
   1.351942,
   1.35475,
   1.363185,
   1.37325,
   1.37521,
   1.389318,
   1.39175,
   1.406633,
   1.41025,
   1.42875,
   1.431768,
   1.44725,
   1.46575,
   1.48425,
   1.495344,
   1.50275,
   1.52125,
   1.524153,
   1.53975,
   1.544602,
   1.55825,
   1.562449,
   1.57675};
   Double_t Graph9_fy10[53] = {
   3.206229,
   3.202857,
   3.18,
   3.178813,
   3.157143,
   3.150208,
   3.134286,
   3.120685,
   3.111428,
   3.111384,
   3.111249,
   3.111133,
   3.111034,
   3.110953,
   3.110889,
   3.110842,
   3.110812,
   3.1108,
   3.110804,
   3.110826,
   3.110865,
   3.110921,
   3.110995,
   3.111087,
   3.111198,
   3.111327,
   3.111428,
   3.134286,
   3.144322,
   3.157143,
   3.18,
   3.186459,
   3.202857,
   3.222585,
   3.225714,
   3.248571,
   3.252588,
   3.271428,
   3.276111,
   3.29274,
   3.294286,
   3.302442,
   3.304975,
   3.300704,
   3.294286,
   3.290314,
   3.274732,
   3.271428,
   3.254962,
   3.248571,
   3.231846,
   3.225714,
   3.206229};
   graph = new TGraph(53,Graph9_fx10,Graph9_fy10);
   graph->SetName("Graph9");
   graph->SetTitle("Graph");

   ci = TColor::GetColor("#f9f90e");
   graph->SetFillColor(ci);
   graph->SetFillStyle(0);

   ci = TColor::GetColor("#18aae7");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(2);
   
   TH1F *Graph_Graph910 = new TH1F("Graph_Graph910","Graph",100,1.292209,1.669132);
   Graph_Graph910->SetMinimum(3.091382);
   Graph_Graph910->SetMaximum(3.324393);
   Graph_Graph910->SetDirectory(0);
   Graph_Graph910->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph910->SetLineColor(ci);
   Graph_Graph910->GetXaxis()->SetLabelFont(42);
   Graph_Graph910->GetXaxis()->SetTitleOffset(1);
   Graph_Graph910->GetXaxis()->SetTitleFont(42);
   Graph_Graph910->GetYaxis()->SetLabelFont(42);
   Graph_Graph910->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph910->GetYaxis()->SetTitleFont(42);
   Graph_Graph910->GetZaxis()->SetLabelFont(42);
   Graph_Graph910->GetZaxis()->SetTitleOffset(1);
   Graph_Graph910->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph910);
   
   graph->Draw("l");
   
   Double_t Graph10_fx11[305] = {
   1.74325,
   1.754281,
   1.76175,
   1.768032,
   1.78025,
   1.781854,
   1.795566,
   1.79875,
   1.809259,
   1.81725,
   1.823008,
   1.83575,
   1.836794,
   1.850435,
   1.85425,
   1.864055,
   1.87275,
   1.877683,
   1.89125,
   1.8913,
   1.904706,
   1.90975,
   1.918084,
   1.92825,
   1.931415,
   1.944612,
   1.94675,
   1.957631,
   1.96525,
   1.970563,
   1.983374,
   1.98375,
   1.995912,
   2.00225,
   2.008316,
   2.020556,
   2.02075,
   2.032473,
   2.03925,
   2.0442,
   2.055668,
   2.05775,
   2.066796,
   2.07625,
   2.077663,
   2.088125,
   2.09475,
   2.098245,
   2.107931,
   2.11325,
   2.117174,
   2.125906,
   2.13175,
   2.134107,
   2.141676,
   2.148603,
   2.15025,
   2.154766,
   2.160112,
   2.164551,
   2.167976,
   2.16875,
   2.170278,
   2.171347,
   2.171064,
   2.169308,
   2.16875,
   2.166001,
   2.16105,
   2.154377,
   2.15025,
   2.146031,
   2.136073,
   2.13175,
   2.124666,
   2.11325,
   2.111936,
   2.098298,
   2.09475,
   2.083952,
   2.07625,
   2.069134,
   2.05775,
   2.054087,
   2.03925,
   2.039004,
   2.024093,
   2.02075,
   2.009332,
   2.00225,
   1.99476,
   1.98375,
   1.980407,
   1.966283,
   1.96525,
   1.952356,
   1.94675,
   1.938601,
   1.92825,
   1.925022,
   1.911584,
   1.90975,
   1.898216,
   1.89125,
   1.884969,
   1.87275,
   1.87185,
   1.858697,
   1.85425,
   1.845597,
   1.83575,
   1.832589,
   1.819571,
   1.81725,
   1.806468,
   1.79875,
   1.793428,
   1.780452,
   1.78025,
   1.767209,
   1.76175,
   1.753994,
   1.74325,
   1.740815,
   1.727452,
   1.72475,
   1.71388,
   1.70625,
   1.70027,
   1.68775,
   1.686616,
   1.672507,
   1.66925,
   1.658092,
   1.65075,
   1.643405,
   1.63225,
   1.628334,
   1.61375,
   1.612688,
   1.595973,
   1.59525,
   1.577739,
   1.57675,
   1.55825,
   1.556859,
   1.53975,
   1.528739,
   1.52125,
   1.50275,
   1.48425,
   1.46575,
   1.458813,
   1.44725,
   1.436868,
   1.42875,
   1.421692,
   1.41025,
   1.409046,
   1.398674,
   1.39175,
   1.388933,
   1.380295,
   1.37325,
   1.371921,
   1.364459,
   1.357046,
   1.35475,
   1.350206,
   1.34364,
   1.337115,
   1.33625,
   1.331132,
   1.325259,
   1.319427,
   1.31775,
   1.313954,
   1.308648,
   1.303382,
   1.29925,
   1.298236,
   1.293413,
   1.288634,
   1.283902,
   1.28075,
   1.279315,
   1.274967,
   1.27067,
   1.266429,
   1.26225,
   1.262247,
   1.258351,
   1.254514,
   1.250742,
   1.247038,
   1.24375,
   1.243421,
   1.240037,
   1.236727,
   1.233494,
   1.230342,
   1.227275,
   1.22525,
   1.224339,
   1.221582,
   1.218917,
   1.216348,
   1.213877,
   1.211509,
   1.209248,
   1.207097,
   1.20675,
   1.205131,
   1.203293,
   1.201572,
   1.199971,
   1.198495,
   1.197146,
   1.195929,
   1.194847,
   1.193902,
   1.1931,
   1.192443,
   1.191935,
   1.191577,
   1.191374,
   1.191329,
   1.191443,
   1.191721,
   1.192164,
   1.192775,
   1.193556,
   1.194509,
   1.195634,
   1.196935,
   1.198411,
   1.200064,
   1.201894,
   1.203901,
   1.206084,
   1.20675,
   1.208528,
   1.21119,
   1.214036,
   1.217063,
   1.220269,
   1.223648,
   1.22525,
   1.227311,
   1.231245,
   1.235353,
   1.239628,
   1.24375,
   1.244084,
   1.248976,
   1.254027,
   1.259227,
   1.26225,
   1.264739,
   1.270621,
   1.276634,
   1.28075,
   1.282934,
   1.28971,
   1.296587,
   1.29925,
   1.303978,
   1.311719,
   1.31775,
   1.319726,
   1.328495,
   1.335219,
   1.33625,
   1.35475,
   1.37325,
   1.39175,
   1.41025,
   1.42875,
   1.44725,
   1.46575,
   1.48425,
   1.50275,
   1.52125,
   1.53975,
   1.55825,
   1.57675,
   1.59525,
   1.61375,
   1.618926,
   1.629964,
   1.63225,
   1.643953,
   1.65075,
   1.657918,
   1.66925,
   1.671883,
   1.685694,
   1.68775,
   1.699347,
   1.70625,
   1.713089,
   1.72475,
   1.726906,
   1.74062,
   1.74325};
   Double_t Graph10_fy11[305] = {
   6.078596,
   6.06,
   6.047783,
   6.037143,
   6.017011,
   6.014286,
   5.991429,
   5.986221,
   5.968572,
   5.955415,
   5.945714,
   5.92462,
   5.922857,
   5.9,
   5.893676,
   5.877143,
   5.862634,
   5.854286,
   5.831513,
   5.831429,
   5.808572,
   5.800004,
   5.785714,
   5.768313,
   5.762857,
   5.74,
   5.736262,
   5.717143,
   5.703692,
   5.694286,
   5.671429,
   5.670743,
   5.648572,
   5.636886,
   5.625714,
   5.602857,
   5.602484,
   5.58,
   5.566761,
   5.557143,
   5.534286,
   5.529982,
   5.511429,
   5.491519,
   5.488572,
   5.465714,
   5.450686,
   5.442857,
   5.42,
   5.406758,
   5.397143,
   5.374286,
   5.357908,
   5.351429,
   5.328572,
   5.305714,
   5.299498,
   5.282857,
   5.26,
   5.237143,
   5.214286,
   5.206433,
   5.191429,
   5.168572,
   5.145714,
   5.122857,
   5.118948,
   5.1,
   5.077143,
   5.054286,
   5.043007,
   5.031429,
   5.008572,
   5.000015,
   4.985714,
   4.965278,
   4.962857,
   4.94,
   4.93452,
   4.917143,
   4.905519,
   4.894286,
   4.877188,
   4.871429,
   4.848962,
   4.848571,
   4.825714,
   4.820706,
   4.802857,
   4.791957,
   4.78,
   4.76259,
   4.757143,
   4.734286,
   4.732627,
   4.711429,
   4.702204,
   4.688571,
   4.671188,
   4.665714,
   4.642857,
   4.639731,
   4.62,
   4.607964,
   4.597143,
   4.575841,
   4.574286,
   4.551429,
   4.543595,
   4.528571,
   4.511184,
   4.505714,
   4.482857,
   4.478724,
   4.46,
   4.4463,
   4.437143,
   4.414286,
   4.413924,
   4.391429,
   4.381748,
   4.368571,
   4.349769,
   4.345714,
   4.322857,
   4.318099,
   4.3,
   4.286826,
   4.277143,
   4.25606,
   4.254286,
   4.231429,
   4.225926,
   4.208571,
   4.1966,
   4.185714,
   4.168322,
   4.162857,
   4.141373,
   4.14,
   4.117143,
   4.116094,
   4.094286,
   4.09297,
   4.072617,
   4.071429,
   4.055722,
   4.048571,
   4.043316,
   4.036317,
   4.035853,
   4.042894,
   4.048571,
   4.0581,
   4.071429,
   4.081931,
   4.094286,
   4.114474,
   4.117143,
   4.14,
   4.155381,
   4.162857,
   4.185714,
   4.204479,
   4.208571,
   4.231429,
   4.254286,
   4.261361,
   4.277143,
   4.3,
   4.322857,
   4.325887,
   4.345714,
   4.368571,
   4.391429,
   4.398017,
   4.414286,
   4.437143,
   4.46,
   4.478073,
   4.482857,
   4.505714,
   4.528571,
   4.551429,
   4.566806,
   4.574286,
   4.597143,
   4.62,
   4.642857,
   4.665698,
   4.665714,
   4.688571,
   4.711429,
   4.734286,
   4.757143,
   4.777821,
   4.78,
   4.802857,
   4.825714,
   4.848571,
   4.871429,
   4.894286,
   4.909821,
   4.917143,
   4.94,
   4.962857,
   4.985714,
   5.008572,
   5.031429,
   5.054286,
   5.077143,
   5.081041,
   5.1,
   5.122857,
   5.145714,
   5.168572,
   5.191429,
   5.214286,
   5.237143,
   5.26,
   5.282857,
   5.305714,
   5.328572,
   5.351429,
   5.374286,
   5.397143,
   5.42,
   5.442857,
   5.465714,
   5.488572,
   5.511429,
   5.534286,
   5.557143,
   5.58,
   5.602857,
   5.625714,
   5.648572,
   5.671429,
   5.694286,
   5.717143,
   5.723607,
   5.74,
   5.762857,
   5.785714,
   5.808572,
   5.831429,
   5.854286,
   5.864614,
   5.877143,
   5.9,
   5.922857,
   5.945714,
   5.966964,
   5.968572,
   5.991429,
   6.014286,
   6.037143,
   6.050117,
   6.06,
   6.082857,
   6.105714,
   6.121101,
   6.128572,
   6.151429,
   6.174286,
   6.183071,
   6.197143,
   6.22,
   6.237706,
   6.242857,
   6.265714,
   6.288572,
   6.28858,
   6.288708,
   6.288818,
   6.288909,
   6.288981,
   6.289035,
   6.289072,
   6.289091,
   6.289092,
   6.289076,
   6.289043,
   6.288992,
   6.288924,
   6.288837,
   6.288733,
   6.288611,
   6.288572,
   6.265714,
   6.262249,
   6.242857,
   6.232171,
   6.22,
   6.201692,
   6.197143,
   6.174286,
   6.171013,
   6.151429,
   6.140242,
   6.128572,
   6.10942,
   6.105714,
   6.082857,
   6.078596};
   graph = new TGraph(305,Graph10_fx11,Graph10_fy11);
   graph->SetName("Graph10");
   graph->SetTitle("Graph");

   ci = TColor::GetColor("#f9f90e");
   graph->SetFillColor(ci);
   graph->SetFillStyle(0);

   ci = TColor::GetColor("#18aae7");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(2);
   
   TH1F *Graph_Graph1011 = new TH1F("Graph_Graph1011","Graph",305,1.093327,2.269349);
   Graph_Graph1011->SetMinimum(3.810529);
   Graph_Graph1011->SetMaximum(6.514416);
   Graph_Graph1011->SetDirectory(0);
   Graph_Graph1011->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph1011->SetLineColor(ci);
   Graph_Graph1011->GetXaxis()->SetLabelFont(42);
   Graph_Graph1011->GetXaxis()->SetTitleOffset(1);
   Graph_Graph1011->GetXaxis()->SetTitleFont(42);
   Graph_Graph1011->GetYaxis()->SetLabelFont(42);
   Graph_Graph1011->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph1011->GetYaxis()->SetTitleFont(42);
   Graph_Graph1011->GetZaxis()->SetLabelFont(42);
   Graph_Graph1011->GetZaxis()->SetTitleOffset(1);
   Graph_Graph1011->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph1011);
   
   graph->Draw("l");
   TGaxis *gaxis = new TGaxis(0.55,6.3,3.14,6.3,31.51268,179.9088,407,"-U");
   gaxis->SetLabelOffset(0.005);
   gaxis->SetLabelSize(0.04);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(1);
   gaxis->SetTitleSize(0.04);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(62);
   gaxis->SetName("axist");
   gaxis->Draw();
   gaxis = new TGaxis(0.55,3.1,3.14,3.1,31.51268,179.9088,407,"");
   gaxis->SetLabelOffset(0.005);
   gaxis->SetLabelSize(35);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(0.8);
   gaxis->SetTitleSize(45);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(133);
   gaxis->SetName("axisb");
   gaxis->SetTitle("#it{#gamma} [#circ]");
   gaxis->SetLabelFont(133);
   gaxis->Draw();
   gaxis = new TGaxis(0.55,3.1,0.55,6.3,177.6169,360.9634,407,"");
   gaxis->SetLabelOffset(0.01);
   gaxis->SetLabelSize(35);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(0.9);
   gaxis->SetTitleSize(45);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(133);
   gaxis->SetName("axisl");
   gaxis->SetTitle("#it{#delta_{B}^{D*#pi}} [#circ]");
   gaxis->SetLabelFont(133);
   gaxis->Draw();
   gaxis = new TGaxis(3.14,3.1,3.14,6.3,177.6169,360.9634,407,"+U");
   gaxis->SetLabelOffset(0.005);
   gaxis->SetLabelSize(0.04);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(1);
   gaxis->SetTitleSize(0.04);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(62);
   gaxis->SetName("axisr");
   gaxis->Draw();
   TMarker *marker = new TMarker(1.606699,5.310518,20);
   marker->SetMarkerColor(9);
   marker->SetMarkerStyle(20);
   marker->SetMarkerSize(1.1);
   marker->Draw();
   
   TLegend *leg = new TLegend(-99,-99,-98.62,-98.85,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(133);
   leg->SetTextSize(29);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("NULL","","");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.65,0.86,0.875,0.94,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetTextAlign(32);
   pt->SetTextFont(133);
   pt->SetTextSize(45);
   TText *pt_LaTex = pt->AddText("#lower[0.5]{#splitline{LHCb}{9 fb^{-1}}}");
   pt->Draw();
   gammacharm_lhcb_GGSZ_PAPER_g_d_dstpiUID2->Modified();
   gammacharm_lhcb_GGSZ_PAPER_g_d_dstpiUID2->cd();
   gammacharm_lhcb_GGSZ_PAPER_g_d_dstpiUID2->SetSelected(gammacharm_lhcb_GGSZ_PAPER_g_d_dstpiUID2);
}


==> figs/checkcolours.py <==
#!/usr/bin/env python
# Software to check the colour of a plot are understandable by colour-blind people
# Produces versions of the input images in different variants.
#
# Author for the EB: Francesco Dettori 
#
# Original software:
# Author: Loren Petrich, petrich (at) panix (dot) com, and lpetrich at various online venues. 
# Color-Blindness Simulator; uses the Python Image Library
# https://lpetrich.org/Science/ColorBlindnessSim/ColorBlindnessSim.html
# 


import sys
args = sys.argv


from PIL import Image
# Configuration from command line 
import argparse
parser = argparse.ArgumentParser(usage = 'usage: %(prog)s FILE ', description='Apply colour-blindness filters to images.  Does not accept pdf. ')
parser.add_argument("input_file", nargs = '+', metavar = 'FILE', help='files to be converted')


arguments = parser.parse_args()

# Possible filters (some of these are not used) 
cbnames = (\
	"No L (Red) - Protanopia",
	"No M (Green) - Deuteranopia",
	"No S (Blue) - Tritanopia",
	"Dog Vision",
	"Gray - Brightness",
	"Gray - L (Red)",
	"Gray - M (Green)",
	"Gray - S (Blue)"
)

# Color-blindness names and matrix values
cbmats = ( \
(0.202001295331, 0.991720719265, -0.193722014597, 0,
0.163800203026, 0.792663865514, 0.0435359314602, 0,
0.00913336570448, -0.0132684300993, 1.00413506439, 0),

(0.430749076295, 0.717402505462, -0.148151581757, 0,
0.336582831043, 0.574447762213, 0.0889694067435, 0,
-0.0236572929497, 0.0275635332006, 0.996093759749, 0),

(0.971710712275, 0.112392320487, -0.0841030327623, 0,
0.0219508442818, 0.817739672383, 0.160309483335, 0,
-0.0628595877201, 0.880724870686, 0.182134717034, 0),

(0.316086131719, 0.854894118151, -0.170980249869, 0,
0.250572926562, 0.683189199376, 0.0662378740621, 0,
-0.00735450321111, 0.00718184676374, 1.00017265645, 0),

(0.299, 0.587, 0.114, 0,
0.299, 0.587, 0.114, 0,
0.299, 0.587, 0.114, 0),

(0.340841450085, 0.580912815482, 0.0782457344332, 0,
0.340841450085, 0.580912815482, 0.0782457344332, 0,
0.340841450085, 0.580912815482, 0.0782457344332, 0),

(0.150317227739, 0.722407271325, 0.127275500935, 0,
0.150317227739, 0.722407271325, 0.127275500935, 0,
0.150317227739, 0.722407271325, 0.127275500935, 0),

(0.0336717653952, 0.114595364984, 0.851732869621, 0,
0.0336717653952, 0.114595364984, 0.851732869621, 0,
0.0336717653952, 0.114595364984, 0.851732869621, 0)
)

def cvtsave(img,ix,outfile):
	cbmat = cbmats[ix]
	imgx = img.convert('RGB',cbmat)
	imgx.save(outfile)


for infile in arguments.input_file : 
        img = Image.open(infile)
        if img.mode != 'RGB':
                img = img.convert('RGB')

        fileprefix = infile.split(".")[0]
        filesuffix = infile.split(".")[1]
        print ("Producing file " + infile +" for case: Protanopia")
        cvtsave(img,1,fileprefix+"_protanopia."+filesuffix)
        print ("Producing file " + infile +" for case: Deuteranopia")
        cvtsave(img,2,fileprefix+"_deuteranopia."+filesuffix)
        print ("Producing file " + infile +" for case: Tritanopia")
        cvtsave(img,3,fileprefix+"_tritanopia."+filesuffix)
        print ("Producing file " + infile +" in grey scale")
        cvtsave(img,5,fileprefix+"_greyscale."+filesuffix)


print("Please check all these figures are understandable ")

